From Fixed Defaults to Calibrated Activation Policies for Long-Term Time-Series Forecasting

Long-term time-series forecasting supports decisions in energy, transportation, and other applications where reliable predictions are needed beyond the observed data. Although forecasting research has advanced model architectures, fixed activation configurations provide limited guidance on how activation choices should vary across datasets and prediction horizons. This study aims to establish when task-specific activation choices improve forecasting accuracy and how previous experiments can guide the selection of suitable configurations for new tasks. We develop a calibrated selection policy that learns a reliable default from prior experiments, adapts the activation function and its location to each task, and retains the default when evidence for a change is insufficient. In an evaluation supported by 1,225 Informer training runs across 17 dataset variants and 51 forecasting tasks, the policy reduces mean squared error by 7.86% on average relative to the conventional fixed-activation baseline and improves 72.55% of tasks. These findings establish activation choice and placement as practical opportunities for improving existing forecasting models and show how accumulated experimental evidence can guide configuration decisions without repeating an exhaustive search for every task.

==> artifacts/data_protocol/protocol_source/PatchTST/PatchTST_supervised/data_provider/data_factory.py <==
from data_provider.data_loader import Dataset_ETT_hour, Dataset_ETT_minute, Dataset_Custom, Dataset_Pred
from torch.utils.data import DataLoader

data_dict = {
    'ETTh1': Dataset_ETT_hour,
    'ETTh2': Dataset_ETT_hour,
    'ETTm1': Dataset_ETT_minute,
    'ETTm2': Dataset_ETT_minute,
    'custom': Dataset_Custom,
}


def data_provider(args, flag):
    Data = data_dict[args.data]
    timeenc = 0 if args.embed != 'timeF' else 1

    if flag == 'test':
        shuffle_flag = False
        drop_last = True
        batch_size = args.batch_size
        freq = args.freq
    elif flag == 'pred':
        shuffle_flag = False
        drop_last = False
        batch_size = 1
        freq = args.freq
        Data = Dataset_Pred
    else:
        shuffle_flag = True
        drop_last = True
        batch_size = args.batch_size
        freq = args.freq

    data_set = Data(
        root_path=args.root_path,
        data_path=args.data_path,
        flag=flag,
        # Keep the dataset target horizon independent from the output head.
        size=[args.seq_len, args.label_len, getattr(args, 'rollout_horizon', args.pred_len)],
        features=args.features,
        target=args.target,
        timeenc=timeenc,
        freq=freq
    )
    print(flag, len(data_set))
    data_loader = DataLoader(
        data_set,
        batch_size=batch_size,
        shuffle=shuffle_flag,
        num_workers=args.num_workers,
        drop_last=drop_last)
    return data_set, data_loader


==> artifacts/data_protocol/protocol_source/PatchTST/PatchTST_supervised/data_provider/data_loader.py <==
import os
import numpy as np
import pandas as pd
import os
import torch
from torch.utils.data import Dataset, DataLoader
from sklearn.preprocessing import StandardScaler
from utils.timefeatures import time_features
import warnings

warnings.filterwarnings('ignore')


class Dataset_ETT_hour(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, timeenc=0, freq='h'):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        border1s = [0, 12 * 30 * 24 - self.seq_len, 12 * 30 * 24 + 4 * 30 * 24 - self.seq_len]
        border2s = [12 * 30 * 24, 12 * 30 * 24 + 4 * 30 * 24, 12 * 30 * 24 + 8 * 30 * 24]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            data_stamp = df_stamp.drop(['date'], axis=1).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_ETT_minute(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTm1.csv',
                 target='OT', scale=True, timeenc=0, freq='t'):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        border1s = [0, 12 * 30 * 24 * 4 - self.seq_len, 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4 - self.seq_len]
        border2s = [12 * 30 * 24 * 4, 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4, 12 * 30 * 24 * 4 + 8 * 30 * 24 * 4]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            df_stamp['minute'] = df_stamp.date.apply(lambda row: row.minute, 1)
            df_stamp['minute'] = df_stamp.minute.map(lambda x: x // 15)
            data_stamp = df_stamp.drop(['date'], axis=1).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_Custom(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, timeenc=0, freq='h'):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        '''
        df_raw.columns: ['date', ...(other features), target feature]
        '''
        cols = list(df_raw.columns)
        cols.remove(self.target)
        cols.remove('date')
        df_raw = df_raw[['date'] + cols + [self.target]]
        # print(cols)
        num_train = int(len(df_raw) * 0.7)
        num_test = int(len(df_raw) * 0.2)
        num_vali = len(df_raw) - num_train - num_test
        border1s = [0, num_train - self.seq_len, len(df_raw) - num_test - self.seq_len]
        border2s = [num_train, num_train + num_vali, len(df_raw)]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            # print(self.scaler.mean_)
            # exit()
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            data_stamp = df_stamp.drop(['date'], axis=1).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)
    

class Dataset_Pred(Dataset):
    def __init__(self, root_path, flag='pred', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, inverse=False, timeenc=0, freq='15min', cols=None):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['pred']

        self.features = features
        self.target = target
        self.scale = scale
        self.inverse = inverse
        self.timeenc = timeenc
        self.freq = freq
        self.cols = cols
        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))
        '''
        df_raw.columns: ['date', ...(other features), target feature]
        '''
        if self.cols:
            cols = self.cols.copy()
            cols.remove(self.target)
        else:
            cols = list(df_raw.columns)
            cols.remove(self.target)
            cols.remove('date')
        df_raw = df_raw[['date'] + cols + [self.target]]
        border1 = len(df_raw) - self.seq_len
        border2 = len(df_raw)

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            self.scaler.fit(df_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        tmp_stamp = df_raw[['date']][border1:border2]
        tmp_stamp['date'] = pd.to_datetime(tmp_stamp.date)
        pred_dates = pd.date_range(tmp_stamp.date.values[-1], periods=self.pred_len + 1, freq=self.freq)

        df_stamp = pd.DataFrame(columns=['date'])
        df_stamp.date = list(tmp_stamp.date.values) + list(pred_dates[1:])
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            df_stamp['minute'] = df_stamp.date.apply(lambda row: row.minute, 1)
            df_stamp['minute'] = df_stamp.minute.map(lambda x: x // 15)
            data_stamp = df_stamp.drop(['date'], axis=1).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        if self.inverse:
            self.data_y = df_data.values[border1:border2]
        else:
            self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        if self.inverse:
            seq_y = self.data_x[r_begin:r_begin + self.label_len]
        else:
            seq_y = self.data_y[r_begin:r_begin + self.label_len]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


==> artifacts/data_protocol/protocol_source/PatchTST/PatchTST_supervised/scripts/build_patchtst_queue_manifest.py <==
#!/usr/bin/env python3
import argparse
import json
import os
import shlex
from datetime import datetime

import pandas as pd

from patchtst_common import HOST_PRIORITY, CONFIGS, setting_name


def shell_join(args):
    return " ".join(shlex.quote(str(arg)) for arg in args)


def server_id_for_host(host):
    return host.replace("10.21.53.", "4090-")


def has_rollout_fields(row):
    value = row.get("rollout_horizon", None)
    return value is not None and not pd.isna(value)


def run_name_for(row, run_tag):
    value = row.get("run_name", "")
    if value is not None and not pd.isna(value) and str(value):
        return str(value)
    return f"{run_tag}_{row['config_name']}_s{int(row['seed'])}"


def command_for_row(row, run_tag, server_id, server_ip, save_arrays):
    config = CONFIGS[row["config_name"]]
    des = run_name_for(row, run_tag)
    model_id = run_name_for(row, run_tag)
    args = [
        "python",
        "-u",
        "run_longExp.py",
        "--random_seed",
        int(row["seed"]),
        "--is_training",
        1,
        "--root_path",
        row["root_path"],
        "--data_path",
        row["data_path"],
        "--model_id",
        model_id,
        "--model",
        "PatchTST",
        "--data",
        row["data"],
        "--features",
        "M",
        "--target",
        row["target"],
        "--freq",
        row["freq"],
        "--seq_len",
        int(row["seq_len"]),
        "--label_len",
        int(row["label_len"]),
        "--pred_len",
        int(row["pred_len"]),
        "--enc_in",
        int(row["enc_in"]),
        "--dec_in",
        int(row["enc_in"]),
        "--c_out",
        int(row["c_out"]),
        "--e_layers",
        int(row["e_layers"]),
        "--d_layers",
        1,
        "--n_heads",
        int(row["n_heads"]),
        "--d_model",
        int(row["d_model"]),
        "--d_ff",
        int(row["d_ff"]),
        "--factor",
        1,
        "--dropout",
        float(row["dropout"]),
        "--fc_dropout",
        float(row["fc_dropout"]),
        "--head_dropout",
        0,
        "--patch_len",
        int(row["patch_len"]),
        "--stride",
        int(row["stride"]),
        "--padding_patch",
        "end",
        "--revin",
        1,
        "--affine",
        0,
        "--subtract_last",
        0,
        "--decomposition",
        0,
        "--embed",
        "timeF",
        "--des",
        des,
        "--train_epochs",
        int(row["train_epochs"]),
        "--patience",
        int(row.get("patience", 5)),
        "--lradj",
        row["lradj"],
        "--pct_start",
        float(row["pct_start"]),
        "--itr",
        1,
        "--batch_size",
        int(row["batch_size"]),
        "--learning_rate",
        row["learning_rate"],
        "--num_workers",
        4,
        "--activation",
        config["activation"],
        "--output_activation",
        config["output_activation"],
        "--perturb_amplitude",
        float(config.get("amplitude", 0.0)),
        "--perturb_frequency",
        1.0,
        "--perturb_phase",
        0.0,
        "--gpu",
        "${GPU}",
        "--server_id",
        server_id,
        "--server_ip",
        server_ip,
        "--run_id",
        run_tag,
    ]
    if has_rollout_fields(row):
        args.extend([
            "--rollout_horizon", int(row["rollout_horizon"]),
            "--rollout_mode", str(row["rollout_mode"]),
        ])
        curriculum = row.get("rollout_curriculum", "")
        if curriculum is not None and not pd.isna(curriculum) and str(curriculum):
            args.extend(["--rollout_curriculum", str(curriculum)])
        train_calls = row.get("rollout_train_calls", None)
        if train_calls is not None and not pd.isna(train_calls):
            args.extend(["--rollout_train_calls", int(train_calls)])
    if not save_arrays:
        args.extend(["--no_save_pred", "--no_save_true"])
    return shell_join(args)


def job_priority(row):
    order = {"smoke": 0, "stage1": 1, "stage2": 2, "m1a": 3, "m1b": 4, "m2": 5}
    dataset_order = {"ETTh2": 0, "ETTm2": 1, "Solar2": 2, "Solar3": 3, "Solar5": 4}
    horizon = int(row.get("rollout_horizon", row["pred_len"]))
    return (order.get(row["stage"], 9), dataset_order.get(row["dataset"], 9), horizon, row["config_name"], int(row["seed"]))


def split_host(row, hosts):
    if str(row["dataset"]).startswith("ETT"):
        horizon = int(row.get("rollout_horizon", row["pred_len"]))
        return hosts[(horizon + (0 if row["dataset"] == "ETTh2" else 1)) % len(hosts)]
    solar_idx = {"Solar2": 1, "Solar3": 2, "Solar5": 4}.get(row["dataset"], 0)
    return hosts[solar_idx % len(hosts)]


def build_payloads(missing, hosts, run_tag, remote_cwd, venv_path, max_parallel, gpus, save_arrays, assignment):
    manifests = {host: [] for host in hosts}
    for idx, row in enumerate(sorted(missing.to_dict("records"), key=job_priority)):
        host = hosts[idx % len(hosts)] if assignment == "round_robin" else split_host(row, hosts)
        server_id = server_id_for_host(host)
        if has_rollout_fields(row):
            job_id = (
                f"ptst_patchtst_{row['system']}_{row['dataset']}_H{int(row['rollout_horizon'])}"
                f"_chunk{int(row['pred_len'])}_s{int(row['seed'])}"
            )
        else:
            job_id = f"ptst_{row['stage']}_{row['dataset']}_pl{int(row['pred_len'])}_{row['config_name']}_s{int(row['seed'])}"
        expected_output = f"results/{setting_name(row, run_tag)}/config.json"
        manifests[host].append(
            {
                "id": job_id,
                "cmd": command_for_row(row, run_tag, server_id, host, save_arrays),
                "expected_output": expected_output,
            }
        )
    payloads = {}
    for host, jobs in manifests.items():
        phases = []
        by_phase = {}
        for job in jobs:
            if "_AR-BPTT_" in job["id"]:
                phase = "m1b"
            elif "_AR-1-compute_" in job["id"]:
                phase = "m2"
            elif "_D-H_" in job["id"] or "_AR-1_" in job["id"]:
                phase = "m1a"
            else:
                phase = job["id"].split("_", 2)[1]
            by_phase.setdefault(phase, []).append(job)
        for phase in ["smoke", "stage1", "stage2", "m1a", "m1b", "m2"]:
            if phase in by_phase:
                phases.append({"name": phase, "depends_on": [], "jobs": by_phase[phase]})
        payloads[host] = {
            "project": f"patchtst_activation_transfer_{host}",
            "cwd": remote_cwd,
            "venv_path": venv_path,
            "gpus": gpus,
            "max_parallel": max_parallel,
            "gpu_free_threshold_mib": 500,
            "oom_retry": {"delay": 180, "max_attempts": 2},
            "phases": phases,
        }
    return payloads


def main():
    parser = argparse.ArgumentParser(description="Build PatchTST remote queue manifests")
    parser.add_argument("missing_runs_csv")
    parser.add_argument("--output_dir", required=True)
    parser.add_argument("--run_tag", default="")
    parser.add_argument("--host", action="append", default=[])
    parser.add_argument("--remote_cwd", default="/home/testsv/project/osc_informer/PatchTST/PatchTST_supervised")
    parser.add_argument("--venv_path", default="/home/testsv/project/osc_informer/lee_ocil/.venv")
    parser.add_argument("--max_parallel", type=int, default=1)
    parser.add_argument("--gpus", default="0")
    parser.add_argument("--save_arrays", action="store_true")
    parser.add_argument("--assignment", choices=["dataset", "round_robin"], default="dataset")
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    missing = pd.read_csv(args.missing_runs_csv)
    run_tag = args.run_tag or f"patchtst_{datetime.now().strftime('%Y%m%d_%H%M%S')}"
    hosts = args.host or HOST_PRIORITY
    gpus = [int(item) for item in args.gpus.split(",") if item.strip()]
    payloads = build_payloads(
        missing,
        hosts,
        run_tag,
        args.remote_cwd,
        args.venv_path,
        args.max_parallel,
        gpus,
        args.save_arrays,
        args.assignment,
    )
    summary_rows = []
    for host, payload in payloads.items():
        job_count = sum(len(phase["jobs"]) for phase in payload["phases"])
        if not job_count:
            continue
        path = os.path.join(args.output_dir, f"patchtst_queue_manifest_{host.replace('.', '_')}.json")
        with open(path, "w", encoding="utf-8") as handle:
            json.dump(payload, handle, indent=2)
        summary_rows.append({"host": host, "jobs": job_count, "manifest": path})
        print(f"Wrote {path}: {job_count} jobs")
    pd.DataFrame(summary_rows).to_csv(os.path.join(args.output_dir, "patchtst_queue_manifest_summary.csv"), index=False)


if __name__ == "__main__":
    main()


==> artifacts/data_protocol/protocol_source/PatchTST/PatchTST_supervised/scripts/patchtst_common.py <==
import glob
import math
import os
import re

import pandas as pd


SEEDS = [2024, 2025, 2026]

HOST_PRIORITY = ["10.21.53.62", "10.21.53.82", "10.21.53.113", "10.21.53.142", "10.21.53.162"]

CONFIGS = {
    "gelu_ffn_linear": {"activation": "gelu", "output_activation": "linear", "amplitude": 0.0},
    "relu_ffn_linear": {"activation": "relu", "output_activation": "linear", "amplitude": 0.0},
    "swish_ffn_linear": {"activation": "swish", "output_activation": "linear", "amplitude": 0.0},
    "tanh_ffn_linear": {"activation": "tanh", "output_activation": "linear", "amplitude": 0.0},
    "softsign_ffn_linear": {"activation": "softsign", "output_activation": "linear", "amplitude": 0.0},
    "tanh_sin001_ffn_linear": {"activation": "tanh_sin", "output_activation": "linear", "amplitude": 0.01},
    "gelu_ffn_outtanh": {"activation": "gelu", "output_activation": "tanh", "amplitude": 0.0},
    "tanh_ffn_outtanh": {"activation": "tanh", "output_activation": "tanh", "amplitude": 0.0},
    "tanh_sin001_ffn_outtanh": {"activation": "tanh_sin", "output_activation": "tanh", "amplitude": 0.01},
}

STAGE1_CONFIGS = [
    "gelu_ffn_linear",
    "relu_ffn_linear",
    "swish_ffn_linear",
    "tanh_ffn_linear",
    "softsign_ffn_linear",
    "tanh_sin001_ffn_linear",
]

STAGE2_CONFIGS = [
    "gelu_ffn_outtanh",
    "tanh_ffn_outtanh",
    "tanh_sin001_ffn_outtanh",
]

SOLAR_FILES = {
    "Solar2": "Site_2_130MW.csv",
    "Solar3": "Site_3_30MW.csv",
    "Solar5": "Site_5_110MW.csv",
}

SMOKE_ROWS = {
    ("ETTh2", 336, "gelu_ffn_linear", 2024),
    ("ETTh2", 336, "tanh_sin001_ffn_linear", 2024),
    ("ETTm2", 288, "gelu_ffn_linear", 2024),
    ("ETTm2", 288, "tanh_ffn_linear", 2024),
    ("Solar3", 96, "gelu_ffn_linear", 2024),
    ("Solar3", 96, "tanh_sin001_ffn_linear", 2024),
    ("Solar5", 96, "gelu_ffn_linear", 2024),
    ("Solar5", 96, "softsign_ffn_linear", 2024),
}

SUMMARY_GLOBS = [
    "PatchTST/PatchTST_supervised/results/summary.csv",
    "patchtst_remote_results/*/results/summary.csv",
    "patchtst_remote_results/*/*/results/summary.csv",
]


def activation_signature(config_name):
    config = CONFIGS[config_name]
    return (
        f"act={config['activation']}|ffn={config['activation']}|"
        f"out={config['output_activation']}|a={float(config.get('amplitude', 0.0)):g}"
    )


def config_from_signature(signature, placement=None):
    for name in CONFIGS:
        if activation_signature(name) == signature and (placement is None or placement_for_config(name) == placement):
            return name
    return ""


def placement_for_config(config_name):
    output = CONFIGS[config_name]["output_activation"]
    return "ffn_linear" if output == "linear" else f"ffn_out{output}"


def dataset_protocol(dataset, pred_len):
    if dataset == "ETTh2":
        return {
            "data": "ETTh2",
            "root_path": "../../lee_ocil/ETT-small/",
            "data_path": "ETTh2.csv",
            "target": "OT",
            "freq": "h",
            "enc_in": 7,
            "c_out": 7,
            "seq_len": 336,
            "label_len": 48,
            "e_layers": 3,
            "d_model": 16,
            "n_heads": 4,
            "d_ff": 128,
            "dropout": 0.3,
            "fc_dropout": 0.3,
            "lradj": "type3",
            "pct_start": 0.3,
        }
    if dataset == "ETTm2":
        return {
            "data": "ETTm2",
            "root_path": "../../lee_ocil/ETT-small/",
            "data_path": "ETTm2.csv",
            "target": "OT",
            "freq": "t",
            "enc_in": 7,
            "c_out": 7,
            "seq_len": 336,
            "label_len": 48,
            "e_layers": 3,
            "d_model": 128,
            "n_heads": 16,
            "d_ff": 256,
            "dropout": 0.2,
            "fc_dropout": 0.2,
            "lradj": "TST",
            "pct_start": 0.4,
        }
    if dataset in SOLAR_FILES:
        return {
            "data": "custom",
            "root_path": "../../Solar/",
            "data_path": SOLAR_FILES[dataset],
            "target": "Power",
            "freq": "t",
            "enc_in": 6,
            "c_out": 6,
            "seq_len": 96,
            "label_len": 48,
            "e_layers": 3,
            "d_model": 128,
            "n_heads": 8,
            "d_ff": 256,
            "dropout": 0.2,
            "fc_dropout": 0.2,
            "lradj": "TST",
            "pct_start": 0.4,
        }
    raise ValueError(f"Unsupported PatchTST dataset: {dataset}")


def stage1_cells():
    cells = []
    for pred_len in [168, 336, 720]:
        cells.append(("ETTh2", pred_len))
    for pred_len in [96, 288, 672]:
        cells.append(("ETTm2", pred_len))
    for dataset in ["Solar2", "Solar3", "Solar5"]:
        for pred_len in [24, 96]:
            cells.append((dataset, pred_len))
    return cells


def stage2_cells():
    return [
        ("ETTh2", 336),
        ("ETTh2", 720),
        ("ETTm2", 288),
        ("ETTm2", 672),
        ("Solar3", 96),
        ("Solar5", 96),
    ]


def expected_rows(stage, train_epochs=20, batch_size=128):
    rows = []
    if stage in {"stage1", "all"}:
        for dataset, pred_len in stage1_cells():
            protocol = dataset_protocol(dataset, pred_len)
            for config_name in STAGE1_CONFIGS:
                for seed in SEEDS:
                    rows.append(row_for(dataset, pred_len, config_name, seed, protocol, "stage1", train_epochs, batch_size))
    if stage in {"stage2", "all"}:
        for dataset, pred_len in stage2_cells():
            protocol = dataset_protocol(dataset, pred_len)
            for config_name in STAGE2_CONFIGS:
                for seed in SEEDS:
                    rows.append(row_for(dataset, pred_len, config_name, seed, protocol, "stage2", train_epochs, batch_size))
    if stage == "smoke":
        for dataset, pred_len, config_name, seed in sorted(SMOKE_ROWS):
            protocol = dataset_protocol(dataset, pred_len)
            rows.append(row_for(dataset, pred_len, config_name, seed, protocol, "smoke", 3, batch_size))
    return pd.DataFrame(rows)


def row_for(dataset, pred_len, config_name, seed, protocol, stage, train_epochs, batch_size):
    config = CONFIGS[config_name]
    row = {
        "stage": stage,
        "dataset": dataset,
        "pred_len": int(pred_len),
        "config_name": config_name,
        "activation": config["activation"],
        "output_activation": config["output_activation"],
        "perturb_amplitude": float(config.get("amplitude", 0.0)),
        "perturb_frequency": 1.0,
        "perturb_phase": 0.0,
        "activation_signature": activation_signature(config_name),
        "placement": placement_for_config(config_name),
        "seed": int(seed),
        "batch_size": int(batch_size),
        "train_epochs": int(train_epochs),
        "patch_len": 16,
        "stride": 8,
        "d_layers": 1,
        "factor": 1,
        "learning_rate": 1e-4,
        "features": "M",
        "model": "PatchTST",
        **protocol,
    }
    return row


def setting_name(row, run_tag):
    has_rollout = "rollout_horizon" in row and not pd.isna(row["rollout_horizon"])
    run_name = row.get("run_name", "")
    if has_rollout and run_name is not None and str(run_name):
        model_id = str(run_name)
        des = str(run_name)
    else:
        model_id = f"{row['dataset']}_pl{int(row['pred_len'])}_{row['config_name']}_s{int(row['seed'])}"
        des = f"{run_tag}_{row['config_name']}_s{int(row['seed'])}"
    rollout_suffix = (
        f"_rh{int(row['rollout_horizon'])}_rm{row['rollout_mode']}"
        if has_rollout
        else ""
    )
    if has_rollout:
        curriculum = row.get("rollout_curriculum", "")
        if curriculum is not None and not pd.isna(curriculum) and str(curriculum):
            rollout_suffix += f"_rc{str(curriculum).replace(',', '-')}"
        train_calls = row.get("rollout_train_calls", None)
        if train_calls is not None and not pd.isna(train_calls):
            rollout_suffix += f"_rtc{int(train_calls)}"
    return (
        f"{model_id}_PatchTST_{row['data']}_ftM_sl{int(row['seq_len'])}_ll{int(row['label_len'])}"
        f"_pl{int(row['pred_len'])}{rollout_suffix}_dm{int(row['d_model'])}_nh{int(row['n_heads'])}"
        f"_el{int(row['e_layers'])}_dl1_df{int(row['d_ff'])}_fc1_ebtimeF_dtTrue_{des}_0"
    )


def protocol_key_columns():
    return [
        "stage",
        "dataset",
        "pred_len",
        "seq_len",
        "patch_len",
        "stride",
        "e_layers",
        "d_model",
        "n_heads",
        "d_ff",
        "batch_size",
        "train_epochs",
        "activation_signature",
        "placement",
        "seed",
    ]


def read_existing_summaries():
    frames = []
    for pattern in SUMMARY_GLOBS:
        for path in glob.glob(pattern):
            try:
                frame = pd.read_csv(path)
            except (OSError, pd.errors.EmptyDataError):
                continue
            frame["summary_path"] = path
            frames.append(frame)
    if not frames:
        return pd.DataFrame()
    return pd.concat(frames, ignore_index=True)


def normalize_summary(summary):
    if summary.empty:
        return summary
    df = summary.copy()
    if "stage" not in df.columns:
        df["stage"] = ""
    if "run_id" in df.columns:
        run_id = df["run_id"].fillna("").astype(str)
        df.loc[df["stage"].eq("") & run_id.str.contains("smoke", regex=False), "stage"] = "smoke"
        df.loc[df["stage"].eq("") & run_id.str.contains("stage1", regex=False), "stage"] = "stage1"
        df.loc[df["stage"].eq("") & run_id.str.contains("stage2", regex=False), "stage"] = "stage2"
    if "dataset" not in df.columns:
        df["dataset"] = ""
    df["dataset"] = df["dataset"].replace({"custom": ""})
    if "activation_signature" not in df.columns:
        df["activation_signature"] = df.apply(
            lambda row: f"act={row.get('activation', '')}|ffn={row.get('activation', '')}|out={row.get('output_activation', 'linear')}|a={float(row.get('perturb_amplitude', 0.0)):g}",
            axis=1,
        )
    if "placement" not in df.columns:
        df["placement"] = df["output_activation"].fillna("linear").map(lambda x: "ffn_linear" if str(x).lower() == "linear" else f"ffn_out{x}")
    numeric = ["pred_len", "seq_len", "patch_len", "stride", "e_layers", "d_model", "n_heads", "d_ff", "batch_size", "train_epochs", "seed", "mse", "mae"]
    for col in numeric:
        if col in df.columns:
            df[col] = pd.to_numeric(df[col], errors="coerce")
    return df


def finite_metric(value):
    try:
        return math.isfinite(float(value))
    except (TypeError, ValueError):
        return False


def with_source_priority(df):
    out = df.copy()
    out["_source_priority"] = 0
    if "run_id" not in out.columns or "summary_path" not in out.columns:
        return out
    run_id = out["run_id"].fillna("").astype(str)
    path = out["summary_path"].fillna("").astype(str)
    for stage in ["smoke", "stage1", "stage2"]:
        out.loc[run_id.str.contains(stage, regex=False) & path.str.contains(stage, regex=False), "_source_priority"] = 1
    return out


==> artifacts/data_protocol/protocol_source/PatchTST/PatchTST_supervised/utils/tools.py <==
import numpy as np
import torch
import matplotlib.pyplot as plt
import time

plt.switch_backend('agg')


def adjust_learning_rate(optimizer, scheduler, epoch, args, printout=True):
    # lr = args.learning_rate * (0.2 ** (epoch // 2))
    if args.lradj == 'type1':
        lr_adjust = {epoch: args.learning_rate * (0.5 ** ((epoch - 1) // 1))}
    elif args.lradj == 'type2':
        lr_adjust = {
            2: 5e-5, 4: 1e-5, 6: 5e-6, 8: 1e-6,
            10: 5e-7, 15: 1e-7, 20: 5e-8
        }
    elif args.lradj == 'type3':
        lr_adjust = {epoch: args.learning_rate if epoch < 3 else args.learning_rate * (0.9 ** ((epoch - 3) // 1))}
    elif args.lradj == 'constant':
        lr_adjust = {epoch: args.learning_rate}
    elif args.lradj == '3':
        lr_adjust = {epoch: args.learning_rate if epoch < 10 else args.learning_rate*0.1}
    elif args.lradj == '4':
        lr_adjust = {epoch: args.learning_rate if epoch < 15 else args.learning_rate*0.1}
    elif args.lradj == '5':
        lr_adjust = {epoch: args.learning_rate if epoch < 25 else args.learning_rate*0.1}
    elif args.lradj == '6':
        lr_adjust = {epoch: args.learning_rate if epoch < 5 else args.learning_rate*0.1}  
    elif args.lradj == 'TST':
        lr_adjust = {epoch: scheduler.get_last_lr()[0]}
    
    if epoch in lr_adjust.keys():
        lr = lr_adjust[epoch]
        for param_group in optimizer.param_groups:
            param_group['lr'] = lr
        if printout: print('Updating learning rate to {}'.format(lr))


class EarlyStopping:
    def __init__(self, patience=7, verbose=False, delta=0):
        self.patience = patience
        self.verbose = verbose
        self.counter = 0
        self.best_score = None
        self.early_stop = False
        self.val_loss_min = np.inf
        self.delta = delta

    def __call__(self, val_loss, model, path):
        score = -val_loss
        if self.best_score is None:
            self.best_score = score
            self.save_checkpoint(val_loss, model, path)
        elif score < self.best_score + self.delta:
            self.counter += 1
            print(f'EarlyStopping counter: {self.counter} out of {self.patience}')
            if self.counter >= self.patience:
                self.early_stop = True
        else:
            self.best_score = score
            self.save_checkpoint(val_loss, model, path)
            self.counter = 0

    def save_checkpoint(self, val_loss, model, path):
        if self.verbose:
            print(f'Validation loss decreased ({self.val_loss_min:.6f} --> {val_loss:.6f}).  Saving model ...')
        torch.save(model.state_dict(), path + '/' + 'checkpoint.pth')
        self.val_loss_min = val_loss


class dotdict(dict):
    """dot.notation access to dictionary attributes"""
    __getattr__ = dict.get
    __setattr__ = dict.__setitem__
    __delattr__ = dict.__delitem__


class StandardScaler():
    def __init__(self, mean, std):
        self.mean = mean
        self.std = std

    def transform(self, data):
        return (data - self.mean) / self.std

    def inverse_transform(self, data):
        return (data * self.std) + self.mean


def visual(true, preds=None, name='./pic/test.pdf'):
    """
    Results visualization
    """
    plt.figure()
    plt.plot(true, label='GroundTruth', linewidth=2)
    if preds is not None:
        plt.plot(preds, label='Prediction', linewidth=2)
    plt.legend()
    plt.savefig(name, bbox_inches='tight')

def test_params_flop(model,x_shape):
    """
    If you want to thest former's flop, you need to give default value to inputs in model.forward(), the following code can only pass one argument to forward()
    """
    model_params = 0
    for parameter in model.parameters():
        model_params += parameter.numel()
        print('INFO: Trainable parameter count: {:.2f}M'.format(model_params / 1000000.0))
    from ptflops import get_model_complexity_info    
    with torch.cuda.device(0):
        macs, params = get_model_complexity_info(model.cuda(), x_shape, as_strings=True, print_per_layer_stat=True)
        # print('Flops:' + flops)
        # print('Params:' + params)
        print('{:<30}  {:<8}'.format('Computational complexity: ', macs))
        print('{:<30}  {:<8}'.format('Number of parameters: ', params))


==> artifacts/data_protocol/protocol_source/iTransformer/data_provider/data_factory.py <==
from data_provider.data_loader import Dataset_ETT_hour, Dataset_ETT_minute, Dataset_Custom, Dataset_Solar, Dataset_PEMS, \
    Dataset_Pred
from torch.utils.data import DataLoader

data_dict = {
    'ETTh1': Dataset_ETT_hour,
    'ETTh2': Dataset_ETT_hour,
    'ETTm1': Dataset_ETT_minute,
    'ETTm2': Dataset_ETT_minute,
    'Solar': Dataset_Solar,
    'PEMS': Dataset_PEMS,
    'custom': Dataset_Custom,
}


def data_provider(args, flag):
    Data = data_dict[args.data]
    timeenc = 0 if args.embed != 'timeF' else 1

    if flag == 'test':
        shuffle_flag = False
        drop_last = True
        batch_size = 1  # bsz=1 for evaluation
        freq = args.freq
    elif flag == 'pred':
        shuffle_flag = False
        drop_last = False
        batch_size = 1
        freq = args.freq
        Data = Dataset_Pred
    else:
        shuffle_flag = True
        drop_last = True
        batch_size = args.batch_size  # bsz for train and valid
        freq = args.freq

    data_set = Data(
        root_path=args.root_path,
        data_path=args.data_path,
        flag=flag,
        size=[args.seq_len, args.label_len, args.pred_len],
        features=args.features,
        target=args.target,
        timeenc=timeenc,
        freq=freq,
    )
    print(flag, len(data_set))
    data_loader = DataLoader(
        data_set,
        batch_size=batch_size,
        shuffle=shuffle_flag,
        num_workers=args.num_workers,
        drop_last=drop_last)
    return data_set, data_loader


==> artifacts/data_protocol/protocol_source/iTransformer/data_provider/data_loader.py <==
import os
import numpy as np
import pandas as pd
import torch
from torch.utils.data import Dataset, DataLoader
from sklearn.preprocessing import StandardScaler
from utils.timefeatures import time_features
import warnings

warnings.filterwarnings('ignore')


class Dataset_ETT_hour(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, timeenc=0, freq='h'):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        border1s = [0, 12 * 30 * 24 - self.seq_len, 12 * 30 * 24 + 4 * 30 * 24 - self.seq_len]
        border2s = [12 * 30 * 24, 12 * 30 * 24 + 4 * 30 * 24, 12 * 30 * 24 + 8 * 30 * 24]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            data_stamp = df_stamp.drop(columns=['date']).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_ETT_minute(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTm1.csv',
                 target='OT', scale=True, timeenc=0, freq='t'):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        border1s = [0, 12 * 30 * 24 * 4 - self.seq_len, 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4 - self.seq_len]
        border2s = [12 * 30 * 24 * 4, 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4, 12 * 30 * 24 * 4 + 8 * 30 * 24 * 4]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            df_stamp['minute'] = df_stamp.date.apply(lambda row: row.minute, 1)
            df_stamp['minute'] = df_stamp.minute.map(lambda x: x // 15)
            data_stamp = df_stamp.drop(columns=['date']).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_Custom(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, timeenc=0, freq='h'):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        '''
        df_raw.columns: ['date', ...(other features), target feature]
        '''
        cols = list(df_raw.columns)
        cols.remove(self.target)
        cols.remove('date')
        df_raw = df_raw[['date'] + cols + [self.target]]
        num_train = int(len(df_raw) * 0.7)
        num_test = int(len(df_raw) * 0.2)
        num_vali = len(df_raw) - num_train - num_test
        border1s = [0, num_train - self.seq_len, len(df_raw) - num_test - self.seq_len]
        border2s = [num_train, num_train + num_vali, len(df_raw)]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            data_stamp = df_stamp.drop(columns=['date']).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_PEMS(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, timeenc=0, freq='h'):
        # size [seq_len, label_len, pred_len]
        # info
        self.seq_len = size[0]
        self.label_len = size[1]
        self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        data_file = os.path.join(self.root_path, self.data_path)
        data = np.load(data_file, allow_pickle=True)
        data = data['data'][:, :, 0]

        train_ratio = 0.6
        valid_ratio = 0.2
        train_data = data[:int(train_ratio * len(data))]
        valid_data = data[int(train_ratio * len(data)): int((train_ratio + valid_ratio) * len(data))]
        test_data = data[int((train_ratio + valid_ratio) * len(data)):]
        total_data = [train_data, valid_data, test_data]
        data = total_data[self.set_type]

        if self.scale:
            self.scaler.fit(train_data)
            data = self.scaler.transform(data)

        df = pd.DataFrame(data)
        df = df.fillna(method='ffill', limit=len(df)).fillna(method='bfill', limit=len(df)).values

        self.data_x = df
        self.data_y = df

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = torch.zeros((seq_x.shape[0], 1))
        seq_y_mark = torch.zeros((seq_x.shape[0], 1))

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_Solar(Dataset):
    def __init__(self, root_path, flag='train', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, timeenc=0, freq='h'):
        # size [seq_len, label_len, pred_len]
        # info
        self.seq_len = size[0]
        self.label_len = size[1]
        self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train': 0, 'val': 1, 'test': 2}
        self.set_type = type_map[flag]

        self.features = features
        self.target = target
        self.scale = scale
        self.timeenc = timeenc
        self.freq = freq

        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = []
        with open(os.path.join(self.root_path, self.data_path), "r", encoding='utf-8') as f:
            for line in f.readlines():
                line = line.strip('\n').split(',')
                data_line = np.stack([float(i) for i in line])
                df_raw.append(data_line)
        df_raw = np.stack(df_raw, 0)
        df_raw = pd.DataFrame(df_raw)

        num_train = int(len(df_raw) * 0.7)
        num_test = int(len(df_raw) * 0.2)
        num_valid = int(len(df_raw) * 0.1)
        border1s = [0, num_train - self.seq_len, len(df_raw) - num_test - self.seq_len]
        border2s = [num_train, num_train + num_valid, len(df_raw)]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]

        df_data = df_raw.values

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data)
            data = self.scaler.transform(df_data)
        else:
            data = df_data

        self.data_x = data[border1:border2]
        self.data_y = data[border1:border2]

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = torch.zeros((seq_x.shape[0], 1))
        seq_y_mark = torch.zeros((seq_x.shape[0], 1))

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_Pred(Dataset):
    def __init__(self, root_path, flag='pred', size=None,
                 features='S', data_path='ETTh1.csv',
                 target='OT', scale=True, inverse=False, timeenc=0, freq='15min', cols=None):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24 * 4 * 4
            self.label_len = 24 * 4
            self.pred_len = 24 * 4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['pred']

        self.features = features
        self.target = target
        self.scale = scale
        self.inverse = inverse
        self.timeenc = timeenc
        self.freq = freq
        self.cols = cols
        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))
        '''
        df_raw.columns: ['date', ...(other features), target feature]
        '''
        if self.cols:
            cols = self.cols.copy()
            cols.remove(self.target)
        else:
            cols = list(df_raw.columns)
            cols.remove(self.target)
            cols.remove('date')
        df_raw = df_raw[['date'] + cols + [self.target]]
        border1 = len(df_raw) - self.seq_len
        border2 = len(df_raw)

        if self.features == 'M' or self.features == 'MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features == 'S':
            df_data = df_raw[[self.target]]

        if self.scale:
            self.scaler.fit(df_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values

        tmp_stamp = df_raw[['date']][border1:border2]
        tmp_stamp['date'] = pd.to_datetime(tmp_stamp.date)
        pred_dates = pd.date_range(tmp_stamp.date.values[-1], periods=self.pred_len + 1, freq=self.freq)

        df_stamp = pd.DataFrame(columns=['date'])
        df_stamp.date = list(tmp_stamp.date.values) + list(pred_dates[1:])
        if self.timeenc == 0:
            df_stamp['month'] = df_stamp.date.apply(lambda row: row.month, 1)
            df_stamp['day'] = df_stamp.date.apply(lambda row: row.day, 1)
            df_stamp['weekday'] = df_stamp.date.apply(lambda row: row.weekday(), 1)
            df_stamp['hour'] = df_stamp.date.apply(lambda row: row.hour, 1)
            df_stamp['minute'] = df_stamp.date.apply(lambda row: row.minute, 1)
            df_stamp['minute'] = df_stamp.minute.map(lambda x: x // 15)
            data_stamp = df_stamp.drop(columns=['date']).values
        elif self.timeenc == 1:
            data_stamp = time_features(pd.to_datetime(df_stamp['date'].values), freq=self.freq)
            data_stamp = data_stamp.transpose(1, 0)

        self.data_x = data[border1:border2]
        if self.inverse:
            self.data_y = df_data.values[border1:border2]
        else:
            self.data_y = data[border1:border2]
        self.data_stamp = data_stamp

    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        if self.inverse:
            seq_y = self.data_x[r_begin:r_begin + self.label_len]
        else:
            seq_y = self.data_y[r_begin:r_begin + self.label_len]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark

    def __len__(self):
        return len(self.data_x) - self.seq_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


==> artifacts/data_protocol/protocol_source/iTransformer/run.py <==
import argparse
import torch
from experiments.exp_long_term_forecasting import Exp_Long_Term_Forecast
from experiments.exp_long_term_forecasting_partial import Exp_Long_Term_Forecast_Partial
import random
import numpy as np

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='iTransformer')

    # basic config
    parser.add_argument('--is_training', type=int, required=True, default=1, help='status')
    parser.add_argument('--model_id', type=str, required=True, default='test', help='model id')
    parser.add_argument('--model', type=str, required=True, default='iTransformer',
                        help='model name, options: [iTransformer, iInformer, iReformer, iFlowformer, iFlashformer]')

    # data loader
    parser.add_argument('--data', type=str, required=True, default='custom', help='dataset type')
    parser.add_argument('--root_path', type=str, default='./data/electricity/', help='root path of the data file')
    parser.add_argument('--data_path', type=str, default='electricity.csv', help='data csv file')
    parser.add_argument('--features', type=str, default='M',
                        help='forecasting task, options:[M, S, MS]; M:multivariate predict multivariate, S:univariate predict univariate, MS:multivariate predict univariate')
    parser.add_argument('--target', type=str, default='OT', help='target feature in S or MS task')
    parser.add_argument('--freq', type=str, default='h',
                        help='freq for time features encoding, options:[s:secondly, t:minutely, h:hourly, d:daily, b:business days, w:weekly, m:monthly], you can also use more detailed freq like 15min or 3h')
    parser.add_argument('--checkpoints', type=str, default='./checkpoints/', help='location of model checkpoints')

    # forecasting task
    parser.add_argument('--seq_len', type=int, default=96, help='input sequence length')
    parser.add_argument('--label_len', type=int, default=48, help='start token length') # no longer needed in inverted Transformers
    parser.add_argument('--pred_len', type=int, default=96, help='prediction sequence length')

    # model define
    parser.add_argument('--enc_in', type=int, default=7, help='encoder input size')
    parser.add_argument('--dec_in', type=int, default=7, help='decoder input size')
    parser.add_argument('--c_out', type=int, default=7, help='output size') # applicable on arbitrary number of variates in inverted Transformers
    parser.add_argument('--d_model', type=int, default=512, help='dimension of model')
    parser.add_argument('--n_heads', type=int, default=8, help='num of heads')
    parser.add_argument('--e_layers', type=int, default=2, help='num of encoder layers')
    parser.add_argument('--d_layers', type=int, default=1, help='num of decoder layers')
    parser.add_argument('--d_ff', type=int, default=2048, help='dimension of fcn')
    parser.add_argument('--moving_avg', type=int, default=25, help='window size of moving average')
    parser.add_argument('--factor', type=int, default=1, help='attn factor')
    parser.add_argument('--distil', action='store_false',
                        help='whether to use distilling in encoder, using this argument means not using distilling',
                        default=True)
    parser.add_argument('--dropout', type=float, default=0.1, help='dropout')
    parser.add_argument('--embed', type=str, default='timeF',
                        help='time features encoding, options:[timeF, fixed, learned]')
    parser.add_argument('--activation', type=str, default='gelu', help='activation')
    parser.add_argument('--output_activation', type=str, default='linear',
                        choices=['linear', 'identity', 'none', 'tanh'],
                        help='optional output activation before iTransformer de-normalization')
    parser.add_argument('--output_attention', action='store_true', help='whether to output attention in ecoder')
    parser.add_argument('--do_predict', action='store_true', help='whether to predict unseen future data')

    # optimization
    parser.add_argument('--num_workers', type=int, default=10, help='data loader num workers')
    parser.add_argument('--itr', type=int, default=1, help='experiments times')
    parser.add_argument('--train_epochs', type=int, default=10, help='train epochs')
    parser.add_argument('--batch_size', type=int, default=32, help='batch size of train input data')
    parser.add_argument('--patience', type=int, default=3, help='early stopping patience')
    parser.add_argument('--learning_rate', type=float, default=0.0001, help='optimizer learning rate')
    parser.add_argument('--des', type=str, default='test', help='exp description')
    parser.add_argument('--random_seed', type=int, default=2023, help='random seed')
    parser.add_argument('--config_name', type=str, default='', help='activation config name for result aggregation')
    parser.add_argument('--stage', type=str, default='', help='experiment stage for result aggregation')
    parser.add_argument('--run_id', type=str, default='', help='external run id for result aggregation')
    parser.add_argument('--server_id', type=str, default='', help='server identifier for result aggregation')
    parser.add_argument('--server_ip', type=str, default='', help='server IP for result aggregation')
    parser.add_argument('--loss', type=str, default='MSE', help='loss function')
    parser.add_argument('--lradj', type=str, default='type1', help='adjust learning rate')
    parser.add_argument('--use_amp', action='store_true', help='use automatic mixed precision training', default=False)

    # GPU
    parser.add_argument('--use_gpu', type=bool, default=True, help='use gpu')
    parser.add_argument('--gpu', type=int, default=0, help='gpu')
    parser.add_argument('--use_multi_gpu', action='store_true', help='use multiple gpus', default=False)
    parser.add_argument('--devices', type=str, default='0,1,2,3', help='device ids of multile gpus')

    # iTransformer
    parser.add_argument('--exp_name', type=str, required=False, default='MTSF',
                        help='experiemnt name, options:[MTSF, partial_train]')
    parser.add_argument('--channel_independence', type=bool, default=False, help='whether to use channel_independence mechanism')
    parser.add_argument('--inverse', action='store_true', help='inverse output data', default=False)
    parser.add_argument('--class_strategy', type=str, default='projection', help='projection/average/cls_token')
    parser.add_argument('--target_root_path', type=str, default='./data/electricity/', help='root path of the data file')
    parser.add_argument('--target_data_path', type=str, default='electricity.csv', help='data file')
    parser.add_argument('--efficient_training', type=bool, default=False, help='whether to use efficient_training (exp_name should be partial train)') # See Figure 8 of our paper for the detail
    parser.add_argument('--use_norm', type=int, default=True, help='use norm and denorm')
    parser.add_argument('--partial_start_index', type=int, default=0, help='the start index of variates for partial training, '
                                                                           'you can select [partial_start_index, min(enc_in + partial_start_index, N)]')

    args = parser.parse_args()
    fix_seed = args.random_seed
    random.seed(fix_seed)
    torch.manual_seed(fix_seed)
    np.random.seed(fix_seed)
    args.use_gpu = True if torch.cuda.is_available() and args.use_gpu else False

    if args.use_gpu and args.use_multi_gpu:
        args.devices = args.devices.replace(' ', '')
        device_ids = args.devices.split(',')
        args.device_ids = [int(id_) for id_ in device_ids]
        args.gpu = args.device_ids[0]

    print('Args in experiment:')
    print(args)

    if args.exp_name == 'partial_train': # See Figure 8 of our paper, for the detail
        Exp = Exp_Long_Term_Forecast_Partial
    else: # MTSF: multivariate time series forecasting
        Exp = Exp_Long_Term_Forecast


    if args.is_training:
        for ii in range(args.itr):
            # setting record of experiments
            setting = '{}_{}_{}_{}_ft{}_sl{}_ll{}_pl{}_dm{}_nh{}_el{}_dl{}_df{}_fc{}_eb{}_dt{}_{}_{}'.format(
                args.model_id,
                args.model,
                args.data,
                args.features,
                args.seq_len,
                args.label_len,
                args.pred_len,
                args.d_model,
                args.n_heads,
                args.e_layers,
                args.d_layers,
                args.d_ff,
                args.factor,
                args.embed,
                args.distil,
                args.des,
                args.class_strategy, ii)

            exp = Exp(args)  # set experiments
            print('>>>>>>>start training : {}>>>>>>>>>>>>>>>>>>>>>>>>>>'.format(setting))
            exp.train(setting)

            print('>>>>>>>testing : {}<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<'.format(setting))
            exp.test(setting)

            if args.do_predict:
                print('>>>>>>>predicting : {}<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<'.format(setting))
                exp.predict(setting, True)

            torch.cuda.empty_cache()
    else:
        ii = 0
        setting = '{}_{}_{}_{}_ft{}_sl{}_ll{}_pl{}_dm{}_nh{}_el{}_dl{}_df{}_fc{}_eb{}_dt{}_{}_{}'.format(
            args.model_id,
            args.model,
            args.data,
            args.features,
            args.seq_len,
            args.label_len,
            args.pred_len,
            args.d_model,
            args.n_heads,
            args.e_layers,
            args.d_layers,
            args.d_ff,
            args.factor,
            args.embed,
            args.distil,
            args.des,
            args.class_strategy, ii)

        exp = Exp(args)  # set experiments
        print('>>>>>>>testing : {}<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<'.format(setting))
        exp.test(setting, test=1)
        torch.cuda.empty_cache()


==> artifacts/data_protocol/protocol_source/iTransformer/scripts/build_itransformer_queue_manifest.py <==
#!/usr/bin/env python3
import argparse
import json
import os
import shlex
from datetime import datetime

import pandas as pd

from itransformer_common import CONFIGS, HOST_PRIORITY, setting_name


def shell_join(args):
    return " ".join(shlex.quote(str(arg)) for arg in args)


def server_id_for_host(host):
    return host.replace("10.21.53.", "4090-")


def command_for_row(row, run_tag, server_id, server_ip):
    config = CONFIGS[row["config_name"]]
    des = f"{run_tag}_{row['config_name']}_s{int(row['seed'])}"
    model_id = f"{row['dataset']}_pl{int(row['pred_len'])}_{row['config_name']}_s{int(row['seed'])}"
    args = [
        "python",
        "-u",
        "run.py",
        "--random_seed",
        int(row["seed"]),
        "--is_training",
        1,
        "--root_path",
        row["root_path"],
        "--data_path",
        row["data_path"],
        "--model_id",
        model_id,
        "--model",
        "iTransformer",
        "--data",
        row["data"],
        "--features",
        "M",
        "--target",
        row["target"],
        "--freq",
        row["freq"],
        "--seq_len",
        int(row["seq_len"]),
        "--label_len",
        int(row["label_len"]),
        "--pred_len",
        int(row["pred_len"]),
        "--enc_in",
        7,
        "--dec_in",
        7,
        "--c_out",
        7,
        "--e_layers",
        int(row["e_layers"]),
        "--d_layers",
        int(row["d_layers"]),
        "--n_heads",
        int(row["n_heads"]),
        "--d_model",
        int(row["d_model"]),
        "--d_ff",
        int(row["d_ff"]),
        "--factor",
        int(row["factor"]),
        "--dropout",
        float(row["dropout"]),
        "--embed",
        row["embed"],
        "--des",
        des,
        "--train_epochs",
        int(row["train_epochs"]),
        "--patience",
        3,
        "--itr",
        1,
        "--batch_size",
        int(row["batch_size"]),
        "--learning_rate",
        row["learning_rate"],
        "--num_workers",
        4,
        "--activation",
        config["activation"],
        "--output_activation",
        config.get("output_activation", "linear"),
        "--gpu",
        "${GPU}",
        "--config_name",
        row["config_name"],
        "--stage",
        row["stage"],
        "--server_id",
        server_id,
        "--server_ip",
        server_ip,
        "--run_id",
        run_tag,
    ]
    return shell_join(args)


def build_payloads(missing, hosts, run_tag, remote_cwd, venv_path, max_parallel, gpus):
    manifests = {host: [] for host in hosts}
    for idx, row in enumerate(missing.sort_values(["dataset", "pred_len", "config_name", "seed"]).to_dict("records")):
        host = hosts[idx % len(hosts)]
        server_id = server_id_for_host(host)
        job_id = f"it_stage1_{row['dataset']}_pl{int(row['pred_len'])}_{row['config_name']}_s{int(row['seed'])}"
        expected_output = f"results/{setting_name(row, run_tag)}/config.json"
        manifests[host].append(
            {
                "id": job_id,
                "cmd": command_for_row(row, run_tag, server_id, host),
                "expected_output": expected_output,
            }
        )
    payloads = {}
    for host, jobs in manifests.items():
        payloads[host] = {
            "project": f"itransformer_activation_transfer_{host}",
            "cwd": remote_cwd,
            "venv_path": venv_path,
            "gpus": gpus,
            "max_parallel": max_parallel,
            "gpu_free_threshold_mib": 500,
            "oom_retry": {"delay": 180, "max_attempts": 2},
            "phases": [{"name": "stage1", "depends_on": [], "jobs": jobs}] if jobs else [],
        }
    return payloads


def main():
    parser = argparse.ArgumentParser(description="Build iTransformer remote queue manifests")
    parser.add_argument("missing_runs_csv")
    parser.add_argument("--output_dir", required=True)
    parser.add_argument("--run_tag", default="")
    parser.add_argument("--host", action="append", default=[])
    parser.add_argument("--remote_cwd", default="/home/testsv/project/osc_informer/iTransformer")
    parser.add_argument("--venv_path", default="/home/testsv/project/osc_informer/lee_ocil/.venv")
    parser.add_argument("--max_parallel", type=int, default=1)
    parser.add_argument("--gpus", default="0")
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    missing = pd.read_csv(args.missing_runs_csv)
    run_tag = args.run_tag or f"itransformer_{datetime.now().strftime('%Y%m%d_%H%M%S')}"
    hosts = args.host or HOST_PRIORITY
    gpus = [int(item) for item in args.gpus.split(",") if item.strip()]
    payloads = build_payloads(missing, hosts, run_tag, args.remote_cwd, args.venv_path, args.max_parallel, gpus)
    rows = []
    for host, payload in payloads.items():
        job_count = sum(len(phase["jobs"]) for phase in payload["phases"])
        if not job_count:
            continue
        path = os.path.join(args.output_dir, f"itransformer_queue_manifest_{host.replace('.', '_')}.json")
        with open(path, "w", encoding="utf-8") as handle:
            json.dump(payload, handle, indent=2)
        rows.append({"host": host, "jobs": job_count, "manifest": path})
        print(f"Wrote {path}: {job_count} jobs")
    pd.DataFrame(rows).to_csv(os.path.join(args.output_dir, "itransformer_queue_manifest_summary.csv"), index=False)


if __name__ == "__main__":
    main()


==> artifacts/data_protocol/protocol_source/iTransformer/scripts/itransformer_common.py <==
import glob
import math
import os
import re

import pandas as pd


SEEDS = [2024, 2025, 2026]
HOST_PRIORITY = ["10.21.53.82", "10.21.53.113", "10.21.53.142", "10.21.53.162"]

CONFIGS = {
    "gelu_ffn_linear": {"activation": "gelu", "amplitude": 0.0, "output_activation": "linear"},
    "relu_ffn_linear": {"activation": "relu", "amplitude": 0.0, "output_activation": "linear"},
    "swish_ffn_linear": {"activation": "swish", "amplitude": 0.0, "output_activation": "linear"},
    "tanh_ffn_linear": {"activation": "tanh", "amplitude": 0.0, "output_activation": "linear"},
    "softsign_ffn_linear": {"activation": "softsign", "amplitude": 0.0, "output_activation": "linear"},
    "tanh_sin001_ffn_linear": {"activation": "tanh_sin001", "amplitude": 0.01, "output_activation": "linear"},
    "gelu_ffn_outtanh": {"activation": "gelu", "amplitude": 0.0, "output_activation": "tanh"},
    "relu_ffn_outtanh": {"activation": "relu", "amplitude": 0.0, "output_activation": "tanh"},
    "swish_ffn_outtanh": {"activation": "swish", "amplitude": 0.0, "output_activation": "tanh"},
    "tanh_ffn_outtanh": {"activation": "tanh", "amplitude": 0.0, "output_activation": "tanh"},
    "softsign_ffn_outtanh": {"activation": "softsign", "amplitude": 0.0, "output_activation": "tanh"},
    "tanh_sin001_ffn_outtanh": {"activation": "tanh_sin001", "amplitude": 0.01, "output_activation": "tanh"},
}

STAGE1_CONFIGS = [
    "gelu_ffn_linear",
    "relu_ffn_linear",
    "swish_ffn_linear",
    "tanh_ffn_linear",
    "softsign_ffn_linear",
    "tanh_sin001_ffn_linear",
]
PLACEMENT_PROBE_CONFIGS = list(CONFIGS)
PRED_LENS = [96, 336, 720]
DATASETS = ["ETTh2", "ETTm2"]
PLACEMENT_PROBE_CELLS = [
    ("ETTh2", 96),
    ("ETTm2", 96),
    ("ETTm2", 720),
]
SMOKE_ROWS = {
    ("ETTh2", 96, "gelu_ffn_linear", 2024),
    ("ETTh2", 96, "tanh_ffn_linear", 2024),
}

SUMMARY_GLOBS = [
    "iTransformer/results/summary.csv",
    "itransformer_remote_results/*/results/summary.csv",
    "itransformer_remote_results/*/*/results/summary.csv",
]


def activation_signature(config_name):
    config = CONFIGS[config_name]
    activation = config["activation"]
    output = "tanh" if str(config.get("output_activation", "linear")).lower() == "tanh" else "linear"
    return f"act={activation}|ffn={activation}|out={output}|a={float(config['amplitude']):g}"


def config_from_signature(signature, placement=None):
    for name in CONFIGS:
        config = CONFIGS[name]
        expected_placement = "ffn_outtanh" if config.get("output_activation") == "tanh" else "ffn_linear"
        if activation_signature(name) == signature and (placement is None or placement == expected_placement):
            return name
    return ""


def dataset_protocol(dataset):
    if dataset == "ETTh2":
        return {
            "data": "ETTh2",
            "root_path": "../lee_ocil/ETT-small/",
            "data_path": "ETTh2.csv",
            "target": "OT",
            "freq": "h",
        }
    if dataset == "ETTm2":
        return {
            "data": "ETTm2",
            "root_path": "../lee_ocil/ETT-small/",
            "data_path": "ETTm2.csv",
            "target": "OT",
            "freq": "t",
        }
    raise ValueError(f"Unsupported iTransformer dataset: {dataset}")


def expected_rows(stage, train_epochs=10, batch_size=32):
    rows = []
    if stage == "smoke":
        source = SMOKE_ROWS
    elif stage == "placement_probe":
        source = {
            (dataset, pred_len, config_name, seed)
            for dataset, pred_len in PLACEMENT_PROBE_CELLS
            for config_name in PLACEMENT_PROBE_CONFIGS
            for seed in SEEDS
        }
    else:
        source = {
        (dataset, pred_len, config_name, seed)
        for dataset in DATASETS
        for pred_len in PRED_LENS
        for config_name in STAGE1_CONFIGS
        for seed in SEEDS
        }
    for dataset, pred_len, config_name, seed in sorted(source):
        rows.append(row_for(dataset, pred_len, config_name, seed, stage, train_epochs, batch_size))
    return pd.DataFrame(rows)


def row_for(dataset, pred_len, config_name, seed, stage, train_epochs, batch_size):
    config = CONFIGS[config_name]
    return {
        "stage": stage,
        "dataset": dataset,
        "pred_len": int(pred_len),
        "config_name": config_name,
        "activation": config["activation"],
        "output_activation": config.get("output_activation", "linear"),
        "activation_signature": activation_signature(config_name),
        "placement": "ffn_outtanh" if config.get("output_activation") == "tanh" else "ffn_linear",
        "seed": int(seed),
        "batch_size": int(batch_size),
        "train_epochs": int(train_epochs),
        "seq_len": 96,
        "label_len": 48,
        "e_layers": 2,
        "d_layers": 1,
        "d_model": 128,
        "n_heads": 8,
        "d_ff": 128,
        "factor": 1,
        "dropout": 0.1,
        "learning_rate": 1e-4,
        "features": "M",
        "model": "iTransformer",
        "embed": "timeF",
        "class_strategy": "projection",
        **dataset_protocol(dataset),
    }


def setting_name(row, run_tag):
    model_id = f"{row['dataset']}_pl{int(row['pred_len'])}_{row['config_name']}_s{int(row['seed'])}"
    des = f"{run_tag}_{row['config_name']}_s{int(row['seed'])}"
    # Match iTransformer/run.py exactly. The upstream format string uses legacy
    # labels whose names are shifted relative to the values.
    return (
        f"{model_id}_iTransformer_{row['data']}_{row['features']}_ft{int(row['seq_len'])}"
        f"_sl{int(row['label_len'])}_ll{int(row['pred_len'])}_pl{int(row['d_model'])}"
        f"_dm{int(row['n_heads'])}_nh{int(row['e_layers'])}_el{int(row['d_layers'])}"
        f"_dl{int(row['d_ff'])}_df{int(row['factor'])}_fc{row['embed']}"
        f"_ebTrue_dt{des}_{row['class_strategy']}_0"
    )


def protocol_key_columns():
    return [
        "dataset",
        "pred_len",
        "seq_len",
        "label_len",
        "e_layers",
        "d_layers",
        "d_model",
        "n_heads",
        "d_ff",
        "factor",
        "batch_size",
        "train_epochs",
        "activation_signature",
        "placement",
        "seed",
    ]


def read_existing_summaries():
    frames = []
    for pattern in SUMMARY_GLOBS:
        for path in glob.glob(pattern):
            try:
                frame = pd.read_csv(path)
            except (OSError, pd.errors.EmptyDataError):
                continue
            frame["summary_path"] = path
            frames.append(frame)
    if not frames:
        return pd.DataFrame()
    return pd.concat(frames, ignore_index=True)


def normalize_summary(summary):
    if summary.empty:
        return summary
    df = summary.copy()
    if "stage" not in df.columns:
        df["stage"] = ""
    if "run_id" in df.columns:
        run_id = df["run_id"].fillna("").astype(str)
        df.loc[df["stage"].eq("") & run_id.str.contains("stage1", regex=False), "stage"] = "stage1"
    if "dataset" not in df.columns:
        df["dataset"] = df.get("data", "")
    if "activation_signature" not in df.columns:
        df["activation_signature"] = df["activation"].fillna("").map(
            lambda act: f"act={act}|ffn={act}|out=linear|a={0.01 if act in {'tanh_sin001', 'tanh_sin'} else 0:g}"
        )
    if "placement" not in df.columns:
        df["placement"] = "ffn_linear"
    if "output_activation" not in df.columns:
        df["output_activation"] = df["placement"].fillna("").map(lambda item: "tanh" if item == "ffn_outtanh" else "linear")
    numeric = [
        "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "d_model",
        "n_heads", "d_ff", "factor", "batch_size", "train_epochs", "seed",
        "mse", "mae"
    ]
    for col in numeric:
        if col in df.columns:
            df[col] = pd.to_numeric(df[col], errors="coerce")
    return df


def finite_metric(value):
    try:
        return math.isfinite(float(value))
    except (TypeError, ValueError):
        return False


def with_source_priority(df):
    out = df.copy()
    out["_source_priority"] = 0
    if "run_id" not in out.columns or "summary_path" not in out.columns:
        return out
    path = out["summary_path"].fillna("").astype(str)
    out.loc[path.str.contains("stage1", regex=False), "_source_priority"] = 1
    return out


==> artifacts/data_protocol/protocol_source/iTransformer/utils/tools.py <==
import os

import numpy as np
import torch
import matplotlib.pyplot as plt
import pandas as pd

plt.switch_backend('agg')


def adjust_learning_rate(optimizer, epoch, args):
    # lr = args.learning_rate * (0.2 ** (epoch // 2))
    if args.lradj == 'type1':
        lr_adjust = {epoch: args.learning_rate * (0.5 ** ((epoch - 1) // 1))}
    elif args.lradj == 'type2':
        lr_adjust = {
            2: 5e-5, 4: 1e-5, 6: 5e-6, 8: 1e-6,
            10: 5e-7, 15: 1e-7, 20: 5e-8
        }
    if epoch in lr_adjust.keys():
        lr = lr_adjust[epoch]
        for param_group in optimizer.param_groups:
            param_group['lr'] = lr
        print('Updating learning rate to {}'.format(lr))


class EarlyStopping:
    def __init__(self, patience=7, verbose=False, delta=0):
        self.patience = patience
        self.verbose = verbose
        self.counter = 0
        self.best_score = None
        self.early_stop = False
        self.val_loss_min = np.inf
        self.delta = delta

    def __call__(self, val_loss, model, path):
        score = -val_loss
        if self.best_score is None:
            self.best_score = score
            self.save_checkpoint(val_loss, model, path)
        elif score < self.best_score + self.delta:
            self.counter += 1
            print(f'EarlyStopping counter: {self.counter} out of {self.patience}')
            if self.counter >= self.patience:
                self.early_stop = True
        else:
            self.best_score = score
            self.save_checkpoint(val_loss, model, path)
            self.counter = 0

    def save_checkpoint(self, val_loss, model, path):
        if self.verbose:
            print(f'Validation loss decreased ({self.val_loss_min:.6f} --> {val_loss:.6f}).  Saving model ...')
        torch.save(model.state_dict(), path + '/' + 'checkpoint.pth')
        self.val_loss_min = val_loss


class dotdict(dict):
    """dot.notation access to dictionary attributes"""
    __getattr__ = dict.get
    __setattr__ = dict.__setitem__
    __delattr__ = dict.__delitem__


class StandardScaler():
    def __init__(self, mean, std):
        self.mean = mean
        self.std = std

    def transform(self, data):
        return (data - self.mean) / self.std

    def inverse_transform(self, data):
        return (data * self.std) + self.mean


def visual(true, preds=None, name='./pic/test.pdf'):
    """
    Results visualization
    """
    plt.figure()
    plt.plot(true, label='GroundTruth', linewidth=2)
    if preds is not None:
        plt.plot(preds, label='Prediction', linewidth=2)
    plt.legend()
    plt.savefig(name, bbox_inches='tight')


def adjustment(gt, pred):
    anomaly_state = False
    for i in range(len(gt)):
        if gt[i] == 1 and pred[i] == 1 and not anomaly_state:
            anomaly_state = True
            for j in range(i, 0, -1):
                if gt[j] == 0:
                    break
                else:
                    if pred[j] == 0:
                        pred[j] = 1
            for j in range(i, len(gt)):
                if gt[j] == 0:
                    break
                else:
                    if pred[j] == 0:
                        pred[j] = 1
        elif gt[i] == 0:
            anomaly_state = False
        if anomaly_state:
            pred[i] = 1
    return gt, pred


def cal_accuracy(y_pred, y_true):
    return np.mean(y_pred == y_true)


==> artifacts/data_protocol/protocol_source/lee_ocil/data/data_loader.py <==
import os
import numpy as np
import pandas as pd

import torch
from torch.utils.data import Dataset, DataLoader
# from sklearn.preprocessing import StandardScaler

from utils.tools import StandardScaler
from utils.timefeatures import time_features

import warnings
warnings.filterwarnings('ignore')

class Dataset_ETT_hour(Dataset):
    def __init__(self, root_path, flag='train', size=None, 
                 features='S', data_path='ETTh1.csv', 
                 target='OT', scale=True, inverse=False, timeenc=0, freq='h', cols=None):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24*4*4
            self.label_len = 24*4
            self.pred_len = 24*4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train':0, 'val':1, 'test':2}
        self.set_type = type_map[flag]
        
        self.features = features
        self.target = target
        self.scale = scale
        self.inverse = inverse
        self.timeenc = timeenc
        self.freq = freq
        
        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        border1s = [0, 12*30*24 - self.seq_len, 12*30*24+4*30*24 - self.seq_len]
        border2s = [12*30*24, 12*30*24+4*30*24, 12*30*24+8*30*24]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]
        
        if self.features=='M' or self.features=='MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features=='S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values
            
        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        data_stamp = time_features(df_stamp, timeenc=self.timeenc, freq=self.freq)

        self.data_x = data[border1:border2]
        if self.inverse:
            self.data_y = df_data.values[border1:border2]
        else:
            self.data_y = data[border1:border2]
        self.data_stamp = data_stamp
    
    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len 
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        if self.inverse:
            seq_y = np.concatenate([self.data_x[r_begin:r_begin+self.label_len], self.data_y[r_begin+self.label_len:r_end]], 0)
        else:
            seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark
    
    def __len__(self):
        return len(self.data_x) - self.seq_len- self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)

class Dataset_ETT_minute(Dataset):
    def __init__(self, root_path, flag='train', size=None, 
                 features='S', data_path='ETTm1.csv', 
                 target='OT', scale=True, inverse=False, timeenc=0, freq='t', cols=None):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24*4*4
            self.label_len = 24*4
            self.pred_len = 24*4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train':0, 'val':1, 'test':2}
        self.set_type = type_map[flag]
        
        self.features = features
        self.target = target
        self.scale = scale
        self.inverse = inverse
        self.timeenc = timeenc
        self.freq = freq
        
        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))

        border1s = [0, 12*30*24*4 - self.seq_len, 12*30*24*4+4*30*24*4 - self.seq_len]
        border2s = [12*30*24*4, 12*30*24*4+4*30*24*4, 12*30*24*4+8*30*24*4]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]
        
        if self.features=='M' or self.features=='MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features=='S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values
            
        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        data_stamp = time_features(df_stamp, timeenc=self.timeenc, freq=self.freq)
        
        self.data_x = data[border1:border2]
        if self.inverse:
            self.data_y = df_data.values[border1:border2]
        else:
            self.data_y = data[border1:border2]
        self.data_stamp = data_stamp
    
    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        if self.inverse:
            seq_y = np.concatenate([self.data_x[r_begin:r_begin+self.label_len], self.data_y[r_begin+self.label_len:r_end]], 0)
        else:
            seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark
    
    def __len__(self):
        return len(self.data_x) - self.seq_len - self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


class Dataset_Custom(Dataset):
    def __init__(self, root_path, flag='train', size=None, 
                 features='S', data_path='ETTh1.csv', 
                 target='OT', scale=True, inverse=False, timeenc=0, freq='h', cols=None):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24*4*4
            self.label_len = 24*4
            self.pred_len = 24*4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['train', 'test', 'val']
        type_map = {'train':0, 'val':1, 'test':2}
        self.set_type = type_map[flag]
        
        self.features = features
        self.target = target
        self.scale = scale
        self.inverse = inverse
        self.timeenc = timeenc
        self.freq = freq
        self.cols=cols
        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))
        '''
        df_raw.columns: ['date', ...(other features), target feature]
        '''
        # cols = list(df_raw.columns); 
        if self.cols:
            cols=self.cols.copy()
            cols.remove(self.target)
        else:
            cols = list(df_raw.columns); cols.remove(self.target); cols.remove('date')
        df_raw = df_raw[['date']+cols+[self.target]]

        num_train = int(len(df_raw)*0.7)
        num_test = int(len(df_raw)*0.2)
        num_vali = len(df_raw) - num_train - num_test
        border1s = [0, num_train-self.seq_len, len(df_raw)-num_test-self.seq_len]
        border2s = [num_train, num_train+num_vali, len(df_raw)]
        border1 = border1s[self.set_type]
        border2 = border2s[self.set_type]
        
        if self.features=='M' or self.features=='MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features=='S':
            df_data = df_raw[[self.target]]

        if self.scale:
            train_data = df_data[border1s[0]:border2s[0]]
            self.scaler.fit(train_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values
            
        df_stamp = df_raw[['date']][border1:border2]
        df_stamp['date'] = pd.to_datetime(df_stamp.date)
        data_stamp = time_features(df_stamp, timeenc=self.timeenc, freq=self.freq)

        self.data_x = data[border1:border2]
        if self.inverse:
            self.data_y = df_data.values[border1:border2]
        else:
            self.data_y = data[border1:border2]
        self.data_stamp = data_stamp
    
    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len 
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        if self.inverse:
            seq_y = np.concatenate([self.data_x[r_begin:r_begin+self.label_len], self.data_y[r_begin+self.label_len:r_end]], 0)
        else:
            seq_y = self.data_y[r_begin:r_end]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark
    
    def __len__(self):
        return len(self.data_x) - self.seq_len- self.pred_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)

class Dataset_Pred(Dataset):
    def __init__(self, root_path, flag='pred', size=None, 
                 features='S', data_path='ETTh1.csv', 
                 target='OT', scale=True, inverse=False, timeenc=0, freq='15min', cols=None):
        # size [seq_len, label_len, pred_len]
        # info
        if size == None:
            self.seq_len = 24*4*4
            self.label_len = 24*4
            self.pred_len = 24*4
        else:
            self.seq_len = size[0]
            self.label_len = size[1]
            self.pred_len = size[2]
        # init
        assert flag in ['pred']
        
        self.features = features
        self.target = target
        self.scale = scale
        self.inverse = inverse
        self.timeenc = timeenc
        self.freq = freq
        self.cols=cols
        self.root_path = root_path
        self.data_path = data_path
        self.__read_data__()

    def __read_data__(self):
        self.scaler = StandardScaler()
        df_raw = pd.read_csv(os.path.join(self.root_path,
                                          self.data_path))
        '''
        df_raw.columns: ['date', ...(other features), target feature]
        '''
        if self.cols:
            cols=self.cols.copy()
            cols.remove(self.target)
        else:
            cols = list(df_raw.columns); cols.remove(self.target); cols.remove('date')
        df_raw = df_raw[['date']+cols+[self.target]]
        
        border1 = len(df_raw)-self.seq_len
        border2 = len(df_raw)
        
        if self.features=='M' or self.features=='MS':
            cols_data = df_raw.columns[1:]
            df_data = df_raw[cols_data]
        elif self.features=='S':
            df_data = df_raw[[self.target]]

        if self.scale:
            self.scaler.fit(df_data.values)
            data = self.scaler.transform(df_data.values)
        else:
            data = df_data.values
            
        tmp_stamp = df_raw[['date']][border1:border2]
        tmp_stamp['date'] = pd.to_datetime(tmp_stamp.date)
        pred_dates = pd.date_range(tmp_stamp.date.values[-1], periods=self.pred_len+1, freq=self.freq)
        
        df_stamp = pd.DataFrame(columns = ['date'])
        df_stamp.date = list(tmp_stamp.date.values) + list(pred_dates[1:])
        data_stamp = time_features(df_stamp, timeenc=self.timeenc, freq=self.freq[-1:])

        self.data_x = data[border1:border2]
        if self.inverse:
            self.data_y = df_data.values[border1:border2]
        else:
            self.data_y = data[border1:border2]
        self.data_stamp = data_stamp
    
    def __getitem__(self, index):
        s_begin = index
        s_end = s_begin + self.seq_len
        r_begin = s_end - self.label_len
        r_end = r_begin + self.label_len + self.pred_len

        seq_x = self.data_x[s_begin:s_end]
        if self.inverse:
            seq_y = self.data_x[r_begin:r_begin+self.label_len]
        else:
            seq_y = self.data_y[r_begin:r_begin+self.label_len]
        seq_x_mark = self.data_stamp[s_begin:s_end]
        seq_y_mark = self.data_stamp[r_begin:r_end]

        return seq_x, seq_y, seq_x_mark, seq_y_mark
    
    def __len__(self):
        return len(self.data_x) - self.seq_len + 1

    def inverse_transform(self, data):
        return self.scaler.inverse_transform(data)


==> artifacts/data_protocol/protocol_source/lee_ocil/exp/exp_config.py <==
class InformerConfig:
    def __init__(self):
        # 数据参数
        self.seq_len = 96  # 输入序列长度
        self.label_len = 48  # 解码器开始令牌长度
        self.pred_len = 24  # 预测序列长度
        # ``pred_len`` is the model head length.  The dataset supervision
        # horizon is independent so autoregressive rollouts can use a 48-step
        # head while being evaluated at a longer horizon.
        self.rollout_horizon = None
        self.rollout_mode = 'direct'  # direct | ar_one_step | ar_bptt
        self.rollout_curriculum = None  # e.g. "1,2,4,7" for AR-BPTT
        self.rollout_train_calls = None  # AR-1-compute forward-call matching
        self.rollout_enabled = False
        
        # 模型参数
        self.enc_in = 7  # 编码器输入大小
        self.dec_in = 7  # 解码器输入大小
        self.c_out = 7  # 输出大小
        self.d_model = 512  # 模型维度
        self.n_heads = 8  # 注意力头数
        self.e_layers = 2  # 编码器层数
        self.d_layers = 1  # 解码器层数
        self.d_ff = 2048  # 前馈网络维度
        self.factor = 5  # ProbSparse注意力因子
        self.dropout = 0.05  # dropout率
        self.attn = 'prob'  # 注意力类型 ('prob' 或 'full')
        self.s_layers = [3,2,1]  # informerstack的编码器层数配置
        
        # 训练参数
        self.batch_size = 32
        self.learning_rate = 1e-4
        self.train_epochs = 6
        self.patience = 3  # 早停耐心值
        self.num_workers = 0  # 数据加载线程数
        self.itr = 1
        self.lradj = 'type1'
        self.seed = 2024
        
        # 其他参数
        self.output_attention = False  # 是否输出注意力
        self.mix = True  # 是否使用混合注意力
        self.padding = 0  # padding类型
        self.freq = 'h'  # 时间特征编码频率
        self.distil = True  # 是否使用蒸馏
        self.embed = 'fixed'  # 嵌入类型
        self.cols = None  # 使用的列
        
        # 模型类型
        self.model = 'informer'  # 模型类型：informer/informerstack
        self.data = 'ETTh1'  # 数据集名称
        self.detail_freq = 'h'  # 预测时的频率
        self.checkpoints = './checkpoints/'  # 检查点保存路径
        self.results_dir = './results'
        self.logs_dir = './logs'
        self.summary_path = './results/summary.csv'
        self.use_amp = False  # 是否使用混合精度训练
        
        # 设备参数
        self.use_gpu = True
        self.use_multi_gpu = False
        self.device = 'cuda:0'
        self.gpu = 0
        self.devices = '0'  # GPU设备ID
        
        # 数据集参数
        self.root_path = './ETT-small'
        self.data = 'ETTh1'                # 默认数据集
        self.data_path = f'{self.data}.csv' # 动态生成路径
        self.features = 'M'  # 预测任务类型
        self.target = 'OT'  # 目标特征
        self.inverse = False  # 是否反转输出数据
        
        # 激活函数参数
        self.activation = 'gelu'  # gelu, relu, swish/silu, tanh, softsign, scaled_tanh, gelu_sin, relu_sin, tanh_sin, tanh_cos, tanh_rand, lee, dynamic_gelu_sin
        self.encoder_activation = None  # None means use activation
        self.decoder_activation = None  # None means use activation
        self.output_activation = 'linear'  # linear or tanh; output remains linear by default
        self.activation_signature = ''
        self.activation_family = 'baseline'
        self.perturb_amplitude = 0.0
        self.perturb_frequency = 1.0
        self.perturb_phase = 0.0
        self.dynamic_low_amplitude = 0.01
        self.dynamic_mid_amplitude = 0.05
        self.dynamic_high_amplitude = 0.1
        self.lee_oscillator = False  # 是否使用Lee振荡器作为激活函数
        self.lee_type = 1  # 使用第几类Lee振荡器 (1-8)
        
        # Lee振荡器配置
        self.encoder_lee_types = [1] * 2  # 编码器每层的Lee类型 (默认都用type1)
        self.decoder_lee_types = [1] * 1  # 解码器每层的Lee类型
        self.use_lee = False  # 是否使用Lee振荡器
        self.lee_grid_search = False  # 是否进行网格搜索
        self.lee_types_to_try = [1, 2, 3, 4]  # 网格搜索时尝试的Lee类型

        # Experiment metadata
        self.des = 'phase1'
        self.server_id = 'local'
        self.server_ip = 'local'
        self.run_id = None
        self.save_pred = True
        self.save_true = True
        self.save_config = True
        self.train_only = False
        self.test_only = False
        self.smoke_test = False


==> artifacts/data_protocol/protocol_source/lee_ocil/exp/exp_informer.py <==
from data.data_loader import Dataset_ETT_hour, Dataset_ETT_minute, Dataset_Custom, Dataset_Pred
from exp.exp_basic import Exp_Basic
from models.model import Informer, InformerStack

from utils.tools import EarlyStopping, adjust_learning_rate
from utils.metrics import metric

import csv
import json
import numpy as np

import torch
import torch.nn as nn
from torch import optim
from torch.utils.data import DataLoader

import os
import time

import warnings
warnings.filterwarnings('ignore')

from tqdm import tqdm

class Exp_Informer(Exp_Basic):
    def __init__(self, config):
        self.config = config  # 先设置config属性
        self._validate_rollout_controls()
        super(Exp_Informer, self).__init__(config)  # 再调用父类初始化

    def _validate_rollout_controls(self):
        """Defend the experiment API as well as the CLI entry points."""
        train_calls = getattr(self.config, 'rollout_train_calls', None)
        if train_calls is None:
            return
        mode = getattr(self.config, 'rollout_mode', 'direct')
        if mode != 'ar_one_step':
            raise ValueError('rollout_train_calls is only valid for ar_one_step (AR-1-compute)')
        horizon = int(getattr(self.config, 'rollout_horizon', self.config.pred_len) or self.config.pred_len)
        if int(train_calls) <= 0 or int(train_calls) > horizon // int(self.config.pred_len):
            raise ValueError('rollout_train_calls must be within [1, rollout_horizon / pred_len]')
    
    def _build_model(self):
        model_pred_len = self._model_pred_len()
        model = Informer(
            self.config.enc_in,
            self.config.dec_in, 
            self.config.c_out, 
            self.config.seq_len, 
            self.config.label_len,
            model_pred_len,
            self.config.factor,
            self.config.d_model, 
            self.config.n_heads, 
            self.config.e_layers,
            self.config.d_layers, 
            self.config.d_ff,
            self.config.dropout, 
            self.config.attn,
            self.config.embed,
            self.config.freq,
            self.config.activation,
            self.config.output_attention,
            self.config.distil,
            self.config.mix,
            device=self.device,
            encoder_lee_types=self.config.encoder_lee_types,
            decoder_lee_types=self.config.decoder_lee_types,
            perturb_amplitude=self.config.perturb_amplitude,
            perturb_frequency=self.config.perturb_frequency,
            perturb_phase=self.config.perturb_phase,
            lee_type=self.config.lee_type,
            encoder_activation=self.config.encoder_activation,
            decoder_activation=self.config.decoder_activation,
            output_activation=self.config.output_activation,
        ).to(self.device)
        
        return model

    def _get_data(self, flag):
        args = self.config

        data_dict = {
            'ETTh1':Dataset_ETT_hour,
            'ETTh2':Dataset_ETT_hour,
            'ETTm1':Dataset_ETT_minute,
            'ETTm2':Dataset_ETT_minute,
            'WTH':Dataset_Custom,
            'ECL':Dataset_Custom,
            'Solar':Dataset_Custom,
            'Solar1':Dataset_Custom,
            'Solar5':Dataset_Custom,
            'Weather':Dataset_Custom,
            'Exchange':Dataset_Custom,
            'ILI':Dataset_Custom,
            'Electricity':Dataset_Custom,
            'Traffic':Dataset_Custom,
            'custom':Dataset_Custom,
        }
        Data = data_dict[self.config.data]
        timeenc = 0 if args.embed!='timeF' else 1

        if flag == 'test':
            shuffle_flag = False; drop_last = True; batch_size = args.batch_size; freq=args.freq
        elif flag=='pred':
            shuffle_flag = False; drop_last = False; batch_size = 1; freq=args.detail_freq
            Data = Dataset_Pred
        else:
            shuffle_flag = True; drop_last = True; batch_size = args.batch_size; freq=args.freq
        data_set = Data(
            root_path=args.root_path,
            data_path=args.data_path,
            flag=flag,
            # The loader always exposes the full target horizon.  ``pred_len``
            # remains the head size for AR systems and is never reused as the
            # total supervision length.
            size=[args.seq_len, args.label_len, self._supervision_len()],
            features=args.features,
            target=args.target,
            inverse=args.inverse,
            timeenc=timeenc,
            freq=freq,
            cols=args.cols
        )
        print(flag, len(data_set))
        data_loader = DataLoader(
            data_set,
            batch_size=batch_size,
            shuffle=shuffle_flag,
            num_workers=args.num_workers,
            drop_last=drop_last)

        return data_set, data_loader

    def _select_optimizer(self):
        model_optim = optim.Adam(self.model.parameters(), lr=self.config.learning_rate)
        return model_optim
    
    def _select_criterion(self):
        criterion =  nn.MSELoss()
        return criterion

    def _rollout_mode(self):
        return getattr(self.config, 'rollout_mode', 'direct')

    def _supervision_len(self):
        return int(getattr(self.config, 'rollout_horizon', None) or self.config.pred_len)

    def _model_pred_len(self):
        # D-H deliberately retains its original direct H-step head.  AR
        # systems retain the fixed 48-step (``pred_len``) head.
        if self._rollout_mode() == 'direct':
            return self._supervision_len()
        return int(self.config.pred_len)

    def _total_rollout_chunks(self):
        horizon = self._supervision_len()
        head_len = int(self.config.pred_len)
        if horizon % head_len:
            raise ValueError('autoregressive rollout_horizon must be divisible by pred_len')
        return horizon // head_len

    def _curriculum_stages(self):
        value = getattr(self.config, 'rollout_curriculum', None)
        if not value:
            return [self._total_rollout_chunks()]
        stages = [int(stage.strip()) for stage in str(value).split(',') if stage.strip()]
        if not stages or stages[-1] != self._total_rollout_chunks():
            raise ValueError('AR-BPTT curriculum must end at the full rollout chunk count')
        return stages

    def _training_chunk_count(self, epoch):
        if self._rollout_mode() != 'ar_bptt':
            return None
        stages = self._curriculum_stages()
        # Spread the ordered curriculum over the fixed epoch budget, while
        # always mapping a short smoke run's last epoch to full H.
        stage_idx = min(
            len(stages) - 1,
            max(0, ((epoch + 1) * len(stages) - 1) // self.config.train_epochs),
        )
        return stages[stage_idx]

    def _feature_dim(self):
        return -1 if self.config.features == 'MS' else 0

    def _forward_chunk(self, context, context_mark, decoder_known, decoder_mark):
        """Run exactly one model head without ever supplying future values."""
        head_len = self._model_pred_len()
        padding = torch.zeros(
            context.shape[0], head_len, context.shape[-1],
            dtype=context.dtype, device=context.device,
        )
        dec_inp = torch.cat([decoder_known, padding], dim=1)
        self._set_dynamic_activation(context)
        if self.config.output_attention:
            output = self.model(context, context_mark, dec_inp, decoder_mark)[0]
        else:
            output = self.model(context, context_mark, dec_inp, decoder_mark)
        return output[:, -head_len:, self._feature_dim():]

    def _rollout_batch(self, batch_x, batch_y, batch_x_mark, batch_y_mark, training=False, train_chunks=None):
        """Return predictions and targets for D-H, AR-1, or closed-loop BPTT.

        In AR modes only time marks from the future target segment are read.
        Numerical ``batch_y`` future values are sliced once into ``target`` and
        are never concatenated into the next context.
        """
        batch_x = batch_x.float().to(self.device)
        batch_y = batch_y.float().to(self.device)
        batch_x_mark = batch_x_mark.float().to(self.device)
        batch_y_mark = batch_y_mark.float().to(self.device)
        horizon = self._supervision_len()
        label_len = int(self.config.label_len)
        f_dim = self._feature_dim()
        target = batch_y[:, label_len:label_len + horizon, f_dim:]

        if self._rollout_mode() == 'direct':
            decoder_known = batch_y[:, :label_len, :]
            decoder_mark = batch_y_mark[:, :label_len + horizon, :]
            pred = self._forward_chunk(batch_x, batch_x_mark, decoder_known, decoder_mark)
            return pred, target

        head_len = int(self.config.pred_len)
        if horizon % head_len:
            raise ValueError('autoregressive rollout_horizon must be divisible by pred_len')
        if batch_x.shape[-1] != target.shape[-1]:
            raise ValueError('autoregressive rollout requires prediction and context channel counts to match')

        # AR-1 trains only a single 48-step call.  It still uses this same
        # closed-loop evaluator for validation and test, where full H is used.
        full_chunks = horizon // head_len
        loss_chunks = full_chunks
        if training and self._rollout_mode() == 'ar_one_step':
            # M2 uses rollout_train_calls=K to match BPTT's forward-call
            # count while retaining a one-chunk MSE objective.
            num_chunks = int(getattr(self.config, 'rollout_train_calls', None) or 1)
            if num_chunks > full_chunks:
                raise ValueError('rollout_train_calls cannot exceed total rollout chunks')
            loss_chunks = 1
        elif training and self._rollout_mode() == 'ar_bptt':
            num_chunks = int(train_chunks or full_chunks)
            if not 1 <= num_chunks <= full_chunks:
                raise ValueError('invalid AR-BPTT curriculum chunk count')
            loss_chunks = num_chunks
        else:
            num_chunks = full_chunks
        context = batch_x
        context_mark = batch_x_mark
        future_marks = batch_y_mark[:, label_len:label_len + horizon, :]
        predictions = []
        for chunk_idx in range(num_chunks):
            start = chunk_idx * head_len
            end = start + head_len
            decoder_known = context[:, -label_len:, :]
            decoder_mark = torch.cat(
                [context_mark[:, -label_len:, :], future_marks[:, start:end, :]], dim=1
            )
            pred = self._forward_chunk(context, context_mark, decoder_known, decoder_mark)
            predictions.append(pred)
            # This is intentionally not detached: later chunks retain a graph
            # to earlier predictions in AR-BPTT training.
            context = torch.cat([context[:, head_len:, :], pred], dim=1)
            context_mark = torch.cat([context_mark[:, head_len:, :], future_marks[:, start:end, :]], dim=1)

        pred = torch.cat(predictions, dim=1)
        loss_len = loss_chunks * head_len
        return pred[:, :loss_len, :], target[:, :loss_len, :]

    def vali(self, vali_data, vali_loader, criterion):
        self.model.eval()
        total_loss = []
        with torch.no_grad():
            for i, (batch_x,batch_y,batch_x_mark,batch_y_mark) in enumerate(vali_loader):
                pred, true = self._rollout_batch(
                    batch_x, batch_y, batch_x_mark, batch_y_mark, training=False)
                loss = criterion(pred.detach().cpu(), true.detach().cpu())
                total_loss.append(loss)
        total_loss = np.average(total_loss)
        self.model.train()
        return total_loss

    def train(self, setting):
        train_data, train_loader = self._get_data(flag = 'train')
        vali_data, vali_loader = self._get_data(flag = 'val')
        test_data, test_loader = self._get_data(flag = 'test')

        path = os.path.join(self.config.checkpoints, setting)
        if not os.path.exists(path):
            os.makedirs(path)

        time_now = time.time()
        
        train_steps = len(train_loader)
        early_stopping = EarlyStopping(patience=self.config.patience, verbose=True)
        
        model_optim = self._select_optimizer()
        criterion =  self._select_criterion()

        if self.config.use_amp:
            scaler = torch.cuda.amp.GradScaler()

        for epoch in range(self.config.train_epochs):
            iter_count = 0
            train_loss = []
            train_chunks = self._training_chunk_count(epoch)
            if train_chunks is not None:
                print(f"AR-BPTT curriculum: {train_chunks}/{self._total_rollout_chunks()} chunks")
            
            self.model = self.model.to(self.device)
            self.model.train()
            epoch_time = time.time()
            
            train_bar = tqdm(train_loader, desc=f'Epoch {epoch+1}/{self.config.train_epochs}')
            
            for i, (batch_x,batch_y,batch_x_mark,batch_y_mark) in enumerate(train_bar):
                iter_count += 1
                model_optim.zero_grad()
                
                if self.config.use_amp:
                    with torch.cuda.amp.autocast():
                        outputs, true = self._rollout_batch(
                            batch_x, batch_y, batch_x_mark, batch_y_mark,
                            training=True, train_chunks=train_chunks)
                        loss = criterion(outputs, true)
                        train_loss.append(loss.item())
                else:
                    outputs, true = self._rollout_batch(
                        batch_x, batch_y, batch_x_mark, batch_y_mark,
                        training=True, train_chunks=train_chunks)
                    loss = criterion(outputs, true)
                    train_loss.append(loss.item())

                if (i+1) % 100==0:
                    print("\titers: {0}, epoch: {1} | loss: {2:.7f}".format(i + 1, epoch + 1, loss.item()))
                    speed = (time.time()-time_now)/iter_count
                    left_time = speed*((self.config.train_epochs - epoch)*train_steps - i)
                    print('\tspeed: {:.4f}s/iter; left time: {:.4f}s'.format(speed, left_time))
                    iter_count = 0
                    time_now = time.time()

                if self.config.use_amp:
                    scaler.scale(loss).backward()
                    scaler.step(model_optim)
                    scaler.update()
                else:
                    loss.backward()
                    model_optim.step()
                
                train_bar.set_postfix({'loss': '{:.6f}'.format(loss.item())})

            print("Epoch: {} cost time: {}".format(epoch+1, time.time()-epoch_time))
            train_loss = np.average(train_loss)
            if torch.cuda.is_available():
                torch.cuda.empty_cache()
            vali_loss = self.vali(vali_data, vali_loader, criterion)
            test_loss = self.vali(test_data, test_loader, criterion)

            print("Epoch: {0}, Steps: {1} | Train Loss: {2:.7f} Vali Loss: {3:.7f} Test Loss: {4:.7f}".format(
                epoch + 1, train_steps, train_loss, vali_loss, test_loss))
            early_stopping(vali_loss, self.model, path)
            if early_stopping.early_stop:
                print("Early stopping")
                break

            adjust_learning_rate(model_optim, epoch+1, self.config)
            
        best_model_path = path+'/'+'checkpoint.pth'
        # EarlyStopping owns checkpoint selection.  Reload rather than
        # overwriting its best-H-validation state with the final epoch.
        self.model.load_state_dict(torch.load(best_model_path, map_location=self.device))
        
        return self.model

    def test(self, setting):
        test_data, test_loader = self._get_data(flag='test')
        
        self.model.eval()
        
        preds = []
        trues = []
        
        with torch.no_grad():
            for i, (batch_x,batch_y,batch_x_mark,batch_y_mark) in enumerate(test_loader):
                pred, true = self._rollout_batch(
                    batch_x, batch_y, batch_x_mark, batch_y_mark, training=False)
                preds.append(pred.detach().cpu().numpy())
                trues.append(true.detach().cpu().numpy())

        preds = np.array(preds)
        trues = np.array(trues)
        print('test shape:', preds.shape, trues.shape)
        preds = preds.reshape(-1, preds.shape[-2], preds.shape[-1])
        trues = trues.reshape(-1, trues.shape[-2], trues.shape[-1])
        print('test shape:', preds.shape, trues.shape)

        # result save
        folder_path = os.path.join(self.config.results_dir, setting)
        if not os.path.exists(folder_path):
            os.makedirs(folder_path)

        mae, mse, rmse, mape, mspe = metric(preds, trues)
        print('mse:{}, mae:{}'.format(mse, mae))

        np.save(os.path.join(folder_path, 'metrics.npy'), np.array([mae, mse, rmse, mape, mspe]))
        if self.config.save_pred:
            np.save(os.path.join(folder_path, 'pred.npy'), preds)
        if self.config.save_true:
            np.save(os.path.join(folder_path, 'true.npy'), trues)
        if self.config.save_config:
            self._save_config(folder_path, setting)
        self._append_summary(setting, mae, mse, rmse, mape, mspe)

        return mae, mse, rmse, mape, mspe

    def predict(self, setting, load=False):
        pred_data, pred_loader = self._get_data(flag='pred')
        
        if load:
            path = os.path.join(self.config.checkpoints, setting)
            best_model_path = path+'/'+'checkpoint.pth'
            self.model.load_state_dict(torch.load(best_model_path))

        self.model.eval()
        
        preds = []
        
        with torch.no_grad():
            for i, (batch_x,batch_y,batch_x_mark,batch_y_mark) in enumerate(pred_loader):
                pred, true = self._process_one_batch(
                    pred_data, batch_x, batch_y, batch_x_mark, batch_y_mark)
                preds.append(pred.detach().cpu().numpy())

        preds = np.array(preds)
        preds = preds.reshape(-1, preds.shape[-2], preds.shape[-1])
        
        # result save
        folder_path = os.path.join(self.config.results_dir, setting)
        if not os.path.exists(folder_path):
            os.makedirs(folder_path)
        
        np.save(os.path.join(folder_path, 'real_prediction.npy'), preds)
        
        return

    def _process_one_batch(self, dataset_object, batch_x, batch_y, batch_x_mark, batch_y_mark):
        outputs, batch_y = self._rollout_batch(
            batch_x, batch_y, batch_x_mark, batch_y_mark, training=False)
        if self.config.inverse:
            outputs = dataset_object.inverse_transform(outputs)
        return outputs, batch_y

    def _set_dynamic_activation(self, batch_x):
        if self.config.activation != 'dynamic_gelu_sin':
            return
        target_series = batch_x[:, :, -1]
        volatility = torch.std(target_series, dim=1, unbiased=False)
        mean_abs_change = torch.mean(torch.abs(target_series[:, 1:] - target_series[:, :-1]), dim=1)
        centered = target_series - torch.mean(target_series, dim=1, keepdim=True)
        scale = torch.std(target_series, dim=1, keepdim=True, unbiased=False).clamp_min(1e-6)
        anomaly_density = torch.mean((torch.abs(centered / scale) > 2.0).float(), dim=1)
        score = volatility + mean_abs_change + anomaly_density
        if score.numel() >= 3:
            low_cut = torch.quantile(score.detach(), 1.0 / 3.0)
            high_cut = torch.quantile(score.detach(), 2.0 / 3.0)
        else:
            low_cut = high_cut = torch.median(score.detach())
        low = torch.full_like(score, float(self.config.dynamic_low_amplitude))
        mid = torch.full_like(score, float(self.config.dynamic_mid_amplitude))
        high = torch.full_like(score, float(self.config.dynamic_high_amplitude))
        amplitudes = torch.where(score <= low_cut, low, torch.where(score >= high_cut, high, mid))
        for module in self.model.modules():
            if hasattr(module, 'set_dynamic_amplitude'):
                module.set_dynamic_amplitude(amplitudes.detach())

    def smoke_test_data(self, flag='train'):
        data_set, data_loader = self._get_data(flag=flag)
        batch = next(iter(data_loader))
        batch_x, batch_y, batch_x_mark, batch_y_mark = batch
        result = {
            'dataset': self.config.data,
            'flag': flag,
            'root_path': self.config.root_path,
            'data_path': self.config.data_path,
            'target': self.config.target,
            'features': self.config.features,
            'num_samples': len(data_set),
            'batch_x_shape': list(batch_x.shape),
            'batch_y_shape': list(batch_y.shape),
            'batch_x_mark_shape': list(batch_x_mark.shape),
            'batch_y_mark_shape': list(batch_y_mark.shape),
        }
        print(json.dumps(result, indent=2, sort_keys=True))
        return result

    def _config_dict(self):
        config = {}
        for key, value in vars(self.config).items():
            if key.startswith('_'):
                continue
            if isinstance(value, (str, int, float, bool)) or value is None:
                config[key] = value
            elif isinstance(value, (list, tuple)):
                config[key] = list(value)
            else:
                config[key] = str(value)
        return config

    def _save_config(self, folder_path, setting):
        payload = self._config_dict()
        payload['setting'] = setting
        with open(os.path.join(folder_path, 'config.json'), 'w') as f:
            json.dump(payload, f, indent=2, sort_keys=True)

    def _append_summary(self, setting, mae, mse, rmse, mape, mspe):
        summary_path = self.config.summary_path
        os.makedirs(os.path.dirname(summary_path), exist_ok=True)
        row = {
            'setting': setting,
            'dataset': self.config.data,
            'pred_len': self.config.pred_len,
            'rollout_horizon': self._supervision_len(),
            'rollout_mode': self._rollout_mode(),
            'rollout_curriculum': getattr(self.config, 'rollout_curriculum', None) or '',
            'rollout_train_calls': getattr(self.config, 'rollout_train_calls', None) or '',
            'model_pred_len': self._model_pred_len(),
            'activation': self.config.activation,
            'encoder_activation': self.config.encoder_activation,
            'decoder_activation': self.config.decoder_activation,
            'output_activation': self.config.output_activation,
            'activation_signature': self.config.activation_signature,
            'activation_family': self.config.activation_family,
            'amplitude': self.config.perturb_amplitude,
            'frequency': self.config.perturb_frequency,
            'phase': self.config.perturb_phase,
            'lee_type': self.config.lee_type,
            'features': self.config.features,
            'target': self.config.target,
            'seq_len': self.config.seq_len,
            'label_len': self.config.label_len,
            'd_model': self.config.d_model,
            'n_heads': self.config.n_heads,
            'e_layers': self.config.e_layers,
            'd_layers': self.config.d_layers,
            'd_ff': self.config.d_ff,
            'factor': self.config.factor,
            'dropout': self.config.dropout,
            'attn': self.config.attn,
            'embed': self.config.embed,
            'batch_size': self.config.batch_size,
            'train_epochs': self.config.train_epochs,
            'patience': self.config.patience,
            'seed': self.config.seed,
            'server_id': self.config.server_id,
            'server_ip': self.config.server_ip,
            'des': self.config.des or '',
            'mse': mse,
            'mae': mae,
            'rmse': rmse,
            'mape': mape,
            'mspe': mspe,
            'relative_mse_change': '',
            'win_against_baseline': '',
            'run_id': self.config.run_id or '',
        }
        fieldnames = list(row.keys())
        write_header = not os.path.exists(summary_path)
        if not write_header:
            with open(summary_path, newline='') as f:
                reader = csv.DictReader(f)
                existing_fieldnames = reader.fieldnames or []
                existing_rows = list(reader)
            if existing_fieldnames != fieldnames:
                fieldnames = existing_fieldnames + [
                    field for field in fieldnames if field not in existing_fieldnames
                ]
                with open(summary_path, 'w', newline='') as f:
                    writer = csv.DictWriter(f, fieldnames=fieldnames)
                    writer.writeheader()
                    for existing_row in existing_rows:
                        writer.writerow({
                            field: existing_row.get(field, '')
                            for field in fieldnames
                        })
        with open(summary_path, 'a', newline='') as f:
            writer = csv.DictWriter(f, fieldnames=fieldnames, extrasaction='ignore')
            if write_header:
                writer.writeheader()
            writer.writerow(row)

    def grid_search(self):
        """执行网格搜索以找到最优的Lee振荡器配置"""
        if not self.config.lee_grid_search:
            return self.train('default_setting')
            
        best_loss = float('inf')
        best_config = None
        lee_types = self.config.lee_types_to_try
        
        # 生成所有可能的组合
        from itertools import product
        encoder_combinations = list(product(lee_types, repeat=len(self.config.encoder_lee_types)))
        decoder_combinations = list(product(lee_types, repeat=len(self.config.decoder_lee_types)))
        
        results = []
        for enc_types in encoder_combinations:
            for dec_types in decoder_combinations:
                print(f"\n尝试配置: Encoder types {enc_types}, Decoder types {dec_types}")
                
                # 更新配置
                self.config.encoder_lee_types = list(enc_types)
                self.config.decoder_lee_types = list(dec_types)
                
                # 重建模型
                self.model = self._build_model()
                
                # 训练模型
                setting = f'lee_enc{"".join(map(str,enc_types))}_dec{"".join(map(str,dec_types))}'
                model = self.train(setting)
                
                # 评估模型
                _, val_loader = self._get_data(flag='val')
                val_loss = self.vali(None, val_loader, self._select_criterion())
                
                results.append({
                    'encoder_types': enc_types,
                    'decoder_types': dec_types,
                    'val_loss': val_loss,
                    'setting': setting
                })
                
                if val_loss < best_loss:
                    best_loss = val_loss
                    best_config = {
                        'encoder_types': enc_types,
                        'decoder_types': dec_types,
                        'setting': setting
                    }
                
                print(f"验证损失: {val_loss:.6f}")
        
        # 保存所有结果
        import json
        with open('grid_search_results.json', 'w') as f:
            json.dump(results, f, indent=2)
        
        print(f"\n最佳配置:")
        print(f"编码器Lee类型: {best_config['encoder_types']}")
        print(f"解码器Lee类型: {best_config['decoder_types']}")
        print(f"最佳验证损失: {best_loss:.6f}")
        
        return best_config


==> artifacts/data_protocol/protocol_source/lee_ocil/scripts/phase4_common.py <==
import glob
import hashlib
import json
import math
import os
import re
import sys
from dataclasses import dataclass

import numpy as np
import pandas as pd

LEE_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), ".."))
if LEE_ROOT not in sys.path:
    sys.path.insert(0, LEE_ROOT)

from models.activations import activation_family


SEEDS = [2024, 2025, 2026]
CONFIG_NAMES = [
    "gelu_all",
    "relu_all",
    "swish_all",
    "tanh_all",
    "softsign_all",
    "tanh_sin001_all",
    "enc_tanh_dec_gelu",
    "enc_gelu_dec_tanh",
    "tanh_all_outtanh",
]

CANONICAL_PROTOCOL = {
    "features": "M",
    "d_model": 512,
    "n_heads": 8,
    "d_ff": 2048,
    "dropout": 0.05,
    "attn": "prob",
    "embed": "timeF",
    "batch_size": 32,
    "train_epochs": 6,
}

ETT_FILES = {
    "ETTh1": "lee_ocil/ETT-small/ETTh1.csv",
    "ETTh2": "lee_ocil/ETT-small/ETTh2.csv",
    "ETTm1": "lee_ocil/ETT-small/ETTm1.csv",
    "ETTm2": "lee_ocil/ETT-small/ETTm2.csv",
}

SOLAR_FILES = {
    "Solar1": "Solar/Site_1_50MW.csv",
    "Solar2": "Solar/Site_2_130MW.csv",
    "Solar3": "Solar/Site_3_30MW.csv",
    "Solar4": "Solar/Site_4_130MW.csv",
    "Solar5": "Solar/Site_5_110MW.csv",
    "Solar6": "Solar/Site_6_35MW.csv",
    "Solar7": "Solar/Site_7_30MW.csv",
    "Solar8": "Solar/Site_8_30MW.csv",
}

CROSS_DATASET_FILES = {
    "Weather": "Weather/weather.csv",
    "Exchange": "Exchange/exchange_rate.csv",
    "ILI": "ILI/national_illness.csv",
    "Electricity": "Electricity/electricity.csv",
    "Traffic": "Traffic/traffic.csv",
}

DATA_FILES = {**ETT_FILES, **SOLAR_FILES, **CROSS_DATASET_FILES}

REMOTE_DATA_FILES = {
    "ETTh1": "lee_ocil/ETT-small/ETTh1.csv",
    "ETTh2": "lee_ocil/ETT-small/ETTh2.csv",
    "ETTm1": "lee_ocil/ETT-small/ETTm1.csv",
    "ETTm2": "lee_ocil/ETT-small/ETTm2.csv",
    "Solar1": "Solar/Site_1_50MW.csv",
    "Solar2": "Solar/Site_2_130MW.csv",
    "Solar3": "Solar/Site_3_30MW.csv",
    "Solar4": "Solar/Site_4_130MW.csv",
    "Solar5": "Solar/Site_5_110MW.csv",
    "Solar6": "Solar/Site_6_35MW.csv",
    "Solar7": "Solar/Site_7_30MW.csv",
    "Solar8": "Solar/Site_8_30MW.csv",
    "Weather": "Weather/weather.csv",
    "Exchange": "Exchange/exchange_rate.csv",
    "ILI": "ILI/national_illness.csv",
    "Electricity": "Electricity/electricity.csv",
    "Traffic": "Traffic/traffic.csv",
}

HORIZONS = {
    "ETTh1": {
        24: {"seq_len": 48, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 3},
        48: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        168: {"seq_len": 168, "label_len": 168, "e_layers": 2, "d_layers": 1, "factor": 5},
        336: {"seq_len": 168, "label_len": 168, "e_layers": 2, "d_layers": 1, "factor": 5},
        720: {"seq_len": 336, "label_len": 336, "e_layers": 2, "d_layers": 1, "factor": 5},
    },
    "ETTh2": {
        24: {"seq_len": 48, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        48: {"seq_len": 96, "label_len": 96, "e_layers": 2, "d_layers": 1, "factor": 5},
        168: {"seq_len": 336, "label_len": 336, "e_layers": 3, "d_layers": 2, "factor": 5},
        336: {"seq_len": 336, "label_len": 168, "e_layers": 3, "d_layers": 2, "factor": 5},
        720: {"seq_len": 720, "label_len": 336, "e_layers": 3, "d_layers": 2, "factor": 5},
    },
    "ETTm1": {
        24: {"seq_len": 672, "label_len": 96, "e_layers": 2, "d_layers": 1, "factor": 5},
        48: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        96: {"seq_len": 384, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
        288: {"seq_len": 672, "label_len": 288, "e_layers": 2, "d_layers": 1, "factor": 5},
        672: {"seq_len": 672, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
    },
    "ETTm2": {
        24: {"seq_len": 672, "label_len": 96, "e_layers": 2, "d_layers": 1, "factor": 5},
        48: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        96: {"seq_len": 384, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
        288: {"seq_len": 672, "label_len": 288, "e_layers": 2, "d_layers": 1, "factor": 5},
        672: {"seq_len": 672, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
    },
}

for solar_name in [f"Solar{i}" for i in range(1, 9)]:
    HORIZONS[solar_name] = {
        24: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        96: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
    }

CONFIG_FLAGS = {
    "gelu_all": {
        "activation": "gelu",
        "encoder_activation": "gelu",
        "decoder_activation": "gelu",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "relu_all": {
        "activation": "relu",
        "encoder_activation": "relu",
        "decoder_activation": "relu",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "swish_all": {
        "activation": "swish",
        "encoder_activation": "swish",
        "decoder_activation": "swish",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "tanh_all": {
        "activation": "tanh",
        "encoder_activation": "tanh",
        "decoder_activation": "tanh",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "softsign_all": {
        "activation": "softsign",
        "encoder_activation": "softsign",
        "decoder_activation": "softsign",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "tanh_sin001_all": {
        "activation": "tanh_sin",
        "encoder_activation": "tanh_sin",
        "decoder_activation": "tanh_sin",
        "output_activation": "linear",
        "amplitude": 0.01,
        "frequency": 1.0,
        "phase": 0.0,
        "lee_type": 1,
    },
    "enc_tanh_dec_gelu": {
        "activation": "gelu",
        "encoder_activation": "tanh",
        "decoder_activation": "gelu",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "enc_gelu_dec_tanh": {
        "activation": "gelu",
        "encoder_activation": "gelu",
        "decoder_activation": "tanh",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "tanh_all_outtanh": {
        "activation": "tanh",
        "encoder_activation": "tanh",
        "decoder_activation": "tanh",
        "output_activation": "tanh",
        "amplitude": 0.0,
        "lee_type": 1,
    },
}

SUMMARY_GLOBS = [
    "phase2_remote_results/*/results/summary.csv",
    "phase3_remote_results/*/results/summary.csv",
    "phase4_remote_results/*/results/summary.csv",
    "phase4_remote_results/*/*/results/summary.csv",
]

PROTOCOL_COLUMNS = [
    "dataset",
    "pred_len",
    "seq_len",
    "label_len",
    "e_layers",
    "d_layers",
    "factor",
    "batch_size",
    "train_epochs",
    "activation_signature",
    "seed",
]

SETTING_RE = re.compile(
    r"_sl(?P<seq_len>\d+)_ll(?P<label_len>\d+)_pl(?P<pred_len_setting>\d+)"
    r"_dm(?P<d_model>\d+)_nh(?P<n_heads>\d+)_el(?P<e_layers>\d+)"
    r"_dl(?P<d_layers>\d+)_df(?P<d_ff>\d+)_fc(?P<factor>\d+)_seed(?P<seed_setting>\d+)_"
)


@dataclass(frozen=True)
class RunPaths:
    summary_path: str
    setting: str
    result_dir: str
    config_path: str
    pred_path: str
    true_path: str


def activation_signature(activation, encoder_activation, decoder_activation, output_activation, amplitude, lee_type):
    return (
        f"act={activation}|enc={encoder_activation}|dec={decoder_activation}|"
        f"out={output_activation}|a={float(amplitude):g}|lee={int(float(lee_type))}"
    )


def config_signature(config_name):
    config = CONFIG_FLAGS[config_name]
    return activation_signature(
        config["activation"],
        config["encoder_activation"],
        config["decoder_activation"],
        config["output_activation"],
        config.get("amplitude", 0.0),
        config.get("lee_type", 1),
    )


def config_from_signature(signature):
    reverse = {config_signature(name): name for name in CONFIG_NAMES}
    return reverse.get(signature, "")


def all_cells():
    rows = []
    for dataset in ["ETTh1", "ETTh2", "ETTm1", "ETTm2"] + [f"Solar{i}" for i in range(1, 9)]:
        for pred_len, protocol in HORIZONS[dataset].items():
            rows.append({"dataset": dataset, "pred_len": pred_len, **protocol})
    return rows


def expected_matrix():
    rows = []
    for cell in all_cells():
        for config_name in CONFIG_NAMES:
            config = CONFIG_FLAGS[config_name]
            sig = config_signature(config_name)
            for seed in SEEDS:
                rows.append(
                    {
                        **cell,
                        **CANONICAL_PROTOCOL,
                        "config_name": config_name,
                        "activation": config["activation"],
                        "activation_family": activation_family(config["activation"]),
                        "encoder_activation": config["encoder_activation"],
                        "decoder_activation": config["decoder_activation"],
                        "output_activation": config["output_activation"],
                        "amplitude": config.get("amplitude", 0.0),
                        "frequency": config.get("frequency", 1.0),
                        "phase": config.get("phase", 0.0),
                        "lee_type": config.get("lee_type", 1),
                        "activation_signature": sig,
                        "seed": seed,
                        "target": target_for_dataset(cell["dataset"]),
                        "freq": freq_for_dataset(cell["dataset"]),
                        "data_path": data_path_for_dataset(cell["dataset"]),
                    }
                )
    return pd.DataFrame(rows)


def target_for_dataset(dataset):
    return "Power" if dataset.startswith("Solar") else "OT"


def freq_for_dataset(dataset):
    if dataset == "Weather":
        return "t"
    if dataset == "Exchange":
        return "d"
    if dataset == "ILI":
        return "w"
    if dataset in {"Electricity", "Traffic"}:
        return "h"
    return "t" if dataset.startswith("Solar") or dataset.startswith("ETTm") else "h"


def root_path_for_dataset(dataset):
    if dataset.startswith("Solar"):
        return "../Solar"
    if dataset == "Weather":
        return "../Weather"
    if dataset == "Exchange":
        return "../Exchange"
    if dataset == "ILI":
        return "../ILI"
    if dataset == "Electricity":
        return "../Electricity"
    if dataset == "Traffic":
        return "../Traffic"
    return "./ETT-small"


def data_path_for_dataset(dataset):
    if dataset in ETT_FILES:
        return os.path.basename(ETT_FILES[dataset])
    if dataset in CROSS_DATASET_FILES:
        return os.path.basename(CROSS_DATASET_FILES[dataset])
    return os.path.basename(SOLAR_FILES[dataset])


def result_paths(summary_path, setting):
    result_root = os.path.dirname(summary_path)
    result_dir = os.path.join(result_root, str(setting))
    return RunPaths(
        summary_path=summary_path,
        setting=str(setting),
        result_dir=result_dir,
        config_path=os.path.join(result_dir, "config.json"),
        pred_path=os.path.join(result_dir, "pred.npy"),
        true_path=os.path.join(result_dir, "true.npy"),
    )


def as_number(value, default=np.nan):
    try:
        if value == "" or pd.isna(value):
            return default
        return float(value)
    except (TypeError, ValueError):
        return default


def normalize_scalar(value):
    if value is None:
        return ""
    if isinstance(value, str):
        return value
    if isinstance(value, (float, np.floating)):
        if math.isnan(float(value)):
            return ""
        if float(value).is_integer():
            return str(int(value))
        return f"{float(value):g}"
    if isinstance(value, (int, np.integer)):
        return str(int(value))
    return str(value)


def run_key(row):
    return tuple(normalize_scalar(row.get(column, "")) for column in PROTOCOL_COLUMNS)


def fill_summary_from_config(row):
    paths = result_paths(row["source_summary"], row.get("setting", ""))
    if os.path.exists(paths.config_path):
        try:
            with open(paths.config_path, "r", encoding="utf-8") as handle:
                config = json.load(handle)
        except (json.JSONDecodeError, OSError):
            config = {}
        for column in [
            "dataset",
            "pred_len",
            "seed",
            "activation",
            "encoder_activation",
            "decoder_activation",
            "output_activation",
            "activation_signature",
            "seq_len",
            "label_len",
            "d_model",
            "n_heads",
            "e_layers",
            "d_layers",
            "d_ff",
            "factor",
            "dropout",
            "attn",
            "embed",
            "batch_size",
            "train_epochs",
            "target",
            "features",
            "amplitude",
            "frequency",
            "phase",
            "lee_type",
            "data_path",
            "root_path",
        ]:
            if row.get(column, "") == "" or pd.isna(row.get(column, np.nan)):
                row[column] = config.get(column, row.get(column, ""))
        row["config_path"] = paths.config_path
        row["has_config"] = True
    else:
        row["config_path"] = ""
        row["has_config"] = False
    row["pred_path"] = paths.pred_path if os.path.exists(paths.pred_path) else ""
    row["true_path"] = paths.true_path if os.path.exists(paths.true_path) else ""
    row["has_arrays"] = bool(row["pred_path"] and row["true_path"] and row["has_config"])
    return row


def read_summary(path):
    frame = pd.read_csv(path)
    frame["source_summary"] = path
    frame["_source_order"] = np.arange(len(frame))
    for column in [
        "setting",
        "dataset",
        "activation",
        "encoder_activation",
        "decoder_activation",
        "output_activation",
        "activation_signature",
        "features",
        "target",
        "des",
        "run_id",
        "server_id",
        "server_ip",
        "attn",
        "embed",
    ]:
        if column not in frame.columns:
            frame[column] = ""
        frame[column] = frame[column].fillna("")
    for column in [
        "pred_len",
        "seed",
        "seq_len",
        "label_len",
        "d_model",
        "n_heads",
        "e_layers",
        "d_layers",
        "d_ff",
        "factor",
        "dropout",
        "batch_size",
        "train_epochs",
        "amplitude",
        "frequency",
        "phase",
        "lee_type",
        "mse",
        "mae",
    ]:
        if column not in frame.columns:
            frame[column] = np.nan

    parsed = frame["setting"].fillna("").str.extract(SETTING_RE)
    for column in ["seq_len", "label_len", "d_model", "n_heads", "e_layers", "d_layers", "d_ff", "factor"]:
        frame[column] = pd.to_numeric(frame[column], errors="coerce").fillna(
            pd.to_numeric(parsed[column], errors="coerce")
        )
    frame["pred_len"] = pd.to_numeric(frame["pred_len"], errors="coerce").fillna(
        pd.to_numeric(parsed["pred_len_setting"], errors="coerce")
    )
    frame["seed"] = pd.to_numeric(frame["seed"], errors="coerce").fillna(
        pd.to_numeric(parsed["seed_setting"], errors="coerce")
    )

    rows = []
    for row in frame.to_dict("records"):
        row = fill_summary_from_config(row)
        activation = row.get("activation", "")
        if not row.get("encoder_activation", ""):
            row["encoder_activation"] = activation
        if not row.get("decoder_activation", ""):
            row["decoder_activation"] = activation
        if not row.get("output_activation", ""):
            row["output_activation"] = "linear"
        if not row.get("activation_signature", ""):
            row["activation_signature"] = activation_signature(
                activation,
                row["encoder_activation"],
                row["decoder_activation"],
                row["output_activation"],
                as_number(row.get("amplitude", 0.0), 0.0),
                as_number(row.get("lee_type", 1), 1),
            )
        row["config_name"] = config_from_signature(row["activation_signature"])
        rows.append(row)
    return pd.DataFrame(rows)


def read_all_summaries(patterns=None):
    paths = []
    for pattern in patterns or SUMMARY_GLOBS:
        paths.extend(glob.glob(pattern))
    paths = sorted(set(paths))
    if not paths:
        return pd.DataFrame()
    frames = [read_summary(path) for path in paths]
    return pd.concat(frames, ignore_index=True)


def reusable_runs(expected, summaries):
    if summaries.empty:
        return pd.DataFrame(), expected.copy()

    exp = expected.copy()
    exp["_run_key"] = exp.apply(run_key, axis=1)
    candidate = summaries.copy()
    for column in [
        "pred_len",
        "seed",
        "seq_len",
        "label_len",
        "e_layers",
        "d_layers",
        "factor",
        "batch_size",
        "train_epochs",
    ]:
        candidate[column] = pd.to_numeric(candidate[column], errors="coerce")
    candidate = candidate[
        (candidate["config_name"] != "")
        & (candidate["has_config"].astype(bool))
        & candidate["mse"].notna()
        & candidate["mae"].notna()
        & (candidate["batch_size"] == CANONICAL_PROTOCOL["batch_size"])
        & (candidate["train_epochs"] == CANONICAL_PROTOCOL["train_epochs"])
        & (candidate["embed"] == CANONICAL_PROTOCOL["embed"])
        & (candidate["attn"] == CANONICAL_PROTOCOL["attn"])
        & (~candidate["des"].fillna("").str.contains("bs4|bs8|batch_adjusted|lee_bs", regex=True))
        & (~candidate["setting"].fillna("").str.contains("bs4|bs8|batch_adjusted|lee_bs", regex=True))
    ].copy()
    candidate["_run_key"] = candidate.apply(run_key, axis=1)
    candidate = candidate[candidate["_run_key"].isin(set(exp["_run_key"]))]
    candidate["_dedupe_order"] = np.arange(len(candidate))
    candidate["_has_arrays_order"] = candidate["has_arrays"].astype(bool).astype(int)
    candidate = (
        candidate.sort_values(["_has_arrays_order", "source_summary", "_source_order", "_dedupe_order"])
        .drop_duplicates("_run_key", keep="last")
        .copy()
    )
    reusable = exp.merge(
        candidate[
            [
                "_run_key",
                "setting",
                "source_summary",
                "config_path",
                "pred_path",
                "true_path",
                "has_arrays",
                "server_id",
                "server_ip",
                "run_id",
                "des",
                "mse",
                "mae",
            ]
        ],
        on="_run_key",
        how="inner",
    ).drop(columns=["_run_key"])
    missing = exp[~exp["_run_key"].isin(set(reusable.apply(run_key, axis=1)))].drop(columns=["_run_key"])
    return reusable, missing


def validate_local_data(project_root="."):
    rows = []
    required = {
        "ETTh1": {"target": "OT", "min_rows": 1},
        "ETTh2": {"target": "OT", "min_rows": 1},
        "ETTm1": {"target": "OT", "min_rows": 1},
        "ETTm2": {"target": "OT", "min_rows": 1},
        **{f"Solar{i}": {"target": "Power", "min_rows": 1} for i in range(1, 9)},
    }
    for dataset, rel_path in DATA_FILES.items():
        path = os.path.join(project_root, rel_path)
        row = {"dataset": dataset, "path": rel_path, "exists": os.path.exists(path)}
        if not row["exists"]:
            row.update({"ok": False, "rows": 0, "columns": "", "reason": "missing"})
            rows.append(row)
            continue
        try:
            frame = pd.read_csv(path)
            columns = frame.columns.tolist()
            target = required[dataset]["target"]
            total_nan = int(frame.isna().sum().sum())
            target_nan = int(frame[target].isna().sum()) if target in columns else -1
            schema_ok = "date" in columns and target in columns and len(frame) >= required[dataset]["min_rows"]
            ok = bool(schema_ok and total_nan == 0 and target_nan == 0)
            reasons = []
            if not schema_ok:
                reasons.append(f"need date/{target} and >= {required[dataset]['min_rows']} rows")
            if target_nan > 0:
                reasons.append(f"{target} has {target_nan} NaN")
            if total_nan > 0:
                reasons.append(f"file has {total_nan} total NaN")
            row.update(
                {
                    "ok": ok,
                    "rows": len(frame),
                    "columns": ",".join(columns),
                    "target_nan": target_nan,
                    "total_nan": total_nan,
                    "sha256": file_sha256(path),
                    "reason": "; ".join(reasons),
                }
            )
        except Exception as exc:
            row.update({"ok": False, "rows": 0, "columns": "", "reason": repr(exc)})
        rows.append(row)
    return pd.DataFrame(rows)


def file_sha256(path, chunk_size=1024 * 1024):
    digest = hashlib.sha256()
    with open(path, "rb") as handle:
        for chunk in iter(lambda: handle.read(chunk_size), b""):
            digest.update(chunk)
    return digest.hexdigest()


==> artifacts/data_protocol/protocol_source/lee_ocil/utils/timefeatures.py <==
from typing import List

import numpy as np
import pandas as pd
from pandas.tseries import offsets
from pandas.tseries.frequencies import to_offset

class TimeFeature:
    def __init__(self):
        pass

    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        pass

    def __repr__(self):
        return self.__class__.__name__ + "()"

class SecondOfMinute(TimeFeature):
    """Minute of hour encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return index.second / 59.0 - 0.5

class MinuteOfHour(TimeFeature):
    """Minute of hour encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return index.minute / 59.0 - 0.5

class HourOfDay(TimeFeature):
    """Hour of day encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return index.hour / 23.0 - 0.5

class DayOfWeek(TimeFeature):
    """Hour of day encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return index.dayofweek / 6.0 - 0.5

class DayOfMonth(TimeFeature):
    """Day of month encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return (index.day - 1) / 30.0 - 0.5

class DayOfYear(TimeFeature):
    """Day of year encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return (index.dayofyear - 1) / 365.0 - 0.5

class MonthOfYear(TimeFeature):
    """Month of year encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return (index.month - 1) / 11.0 - 0.5

class WeekOfYear(TimeFeature):
    """Week of year encoded as value between [-0.5, 0.5]"""
    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:
        return (index.isocalendar().week.astype(float) - 1) / 52.0 - 0.5

def time_features_from_frequency_str(freq_str: str) -> List[TimeFeature]:
    """
    Returns a list of time features that will be appropriate for the given frequency string.
    Parameters
    ----------
    freq_str
        Frequency string of the form [multiple][granularity] such as "12H", "5min", "1D" etc.
    """

    features_by_offsets = {
        offsets.YearEnd: [],
        offsets.QuarterEnd: [MonthOfYear],
        offsets.MonthEnd: [MonthOfYear],
        offsets.Week: [DayOfMonth, WeekOfYear],
        offsets.Day: [DayOfWeek, DayOfMonth, DayOfYear],
        offsets.BusinessDay: [DayOfWeek, DayOfMonth, DayOfYear],
        offsets.Hour: [HourOfDay, DayOfWeek, DayOfMonth, DayOfYear],
        offsets.Minute: [
            MinuteOfHour,
            HourOfDay,
            DayOfWeek,
            DayOfMonth,
            DayOfYear,
        ],
        offsets.Second: [
            SecondOfMinute,
            MinuteOfHour,
            HourOfDay,
            DayOfWeek,
            DayOfMonth,
            DayOfYear,
        ],
    }

    offset = to_offset(freq_str)

    for offset_type, feature_classes in features_by_offsets.items():
        if isinstance(offset, offset_type):
            return [cls() for cls in feature_classes]

    supported_freq_msg = f"""
    Unsupported frequency {freq_str}
    The following frequencies are supported:
        Y   - yearly
            alias: A
        M   - monthly
        W   - weekly
        D   - daily
        B   - business days
        H   - hourly
        T   - minutely
            alias: min
        S   - secondly
    """
    raise RuntimeError(supported_freq_msg)

def time_features(dates, timeenc=1, freq='h'):
    """
    > `time_features` takes in a `dates` dataframe with a 'dates' column and extracts the date down to `freq` where freq can be any of the following if `timeenc` is 0: 
    > * m - [month]
    > * w - [month]
    > * d - [month, day, weekday]
    > * b - [month, day, weekday]
    > * h - [month, day, weekday, hour]
    > * t - [month, day, weekday, hour, *minute]
    > 
    > If `timeenc` is 1, a similar, but different list of `freq` values are supported (all encoded between [-0.5 and 0.5]): 
    > * Q - [month]
    > * M - [month]
    > * W - [Day of month, week of year]
    > * D - [Day of week, day of month, day of year]
    > * B - [Day of week, day of month, day of year]
    > * H - [Hour of day, day of week, day of month, day of year]
    > * T - [Minute of hour*, hour of day, day of week, day of month, day of year]
    > * S - [Second of minute, minute of hour, hour of day, day of week, day of month, day of year]

    *minute returns a number from 0-3 corresponding to the 15 minute period it falls into.
    """
    if timeenc==0:
        dates['date'] = pd.to_datetime(dates.date)
        dates['month'] = dates.date.dt.month
        dates['day'] = dates.date.dt.day
        dates['weekday'] = dates.date.dt.weekday
        dates['hour'] = dates.date.dt.hour
        dates['minute'] = dates.date.dt.minute
        dates['minute'] = dates.minute.map(lambda x:x//15)
        freq_map = {
            'y':[],'m':['month'],'w':['month'],'d':['month','day','weekday'],
            'b':['month','day','weekday'],'h':['month','day','weekday','hour'],
            't':['month','day','weekday','hour','minute'],
        }
        return dates[freq_map[freq.lower()]].values
    if timeenc==1:
        dates = pd.to_datetime(dates.date.values)
        pandas_freq = 'min' if freq.lower() == 't' else freq
        return np.vstack([feat(dates) for feat in time_features_from_frequency_str(pandas_freq)]).transpose(1,0)


==> artifacts/data_protocol/protocol_source/lee_ocil/utils/tools.py <==
import numpy as np
import torch

def adjust_learning_rate(optimizer, epoch, args):
    # lr = args.learning_rate * (0.2 ** (epoch // 2))
    if args.lradj=='type1':
        lr_adjust = {epoch: args.learning_rate * (0.5 ** ((epoch-1) // 1))}
    elif args.lradj=='type2':
        lr_adjust = {
            2: 5e-5, 4: 1e-5, 6: 5e-6, 8: 1e-6, 
            10: 5e-7, 15: 1e-7, 20: 5e-8
        }
    if epoch in lr_adjust.keys():
        lr = lr_adjust[epoch]
        for param_group in optimizer.param_groups:
            param_group['lr'] = lr
        print('Updating learning rate to {}'.format(lr))

class EarlyStopping:
    def __init__(self, patience=7, verbose=False, delta=0):
        self.patience = patience
        self.verbose = verbose
        self.counter = 0
        self.best_score = None
        self.early_stop = False
        self.val_loss_min = np.inf
        self.delta = delta

    def __call__(self, val_loss, model, path):
        score = -val_loss
        if self.best_score is None:
            self.best_score = score
            self.save_checkpoint(val_loss, model, path)
        elif score < self.best_score + self.delta:
            self.counter += 1
            print(f'EarlyStopping counter: {self.counter} out of {self.patience}')
            if self.counter >= self.patience:
                self.early_stop = True
        else:
            self.best_score = score
            self.save_checkpoint(val_loss, model, path)
            self.counter = 0

    def save_checkpoint(self, val_loss, model, path):
        if self.verbose:
            print(f'Validation loss decreased ({self.val_loss_min:.6f} --> {val_loss:.6f}).  Saving model ...')
        torch.save(model.state_dict(), path+'/'+'checkpoint.pth')
        self.val_loss_min = val_loss

class dotdict(dict):
    """dot.notation access to dictionary attributes"""
    __getattr__ = dict.get
    __setattr__ = dict.__setitem__
    __delattr__ = dict.__delitem__

class StandardScaler():
    def __init__(self):
        self.mean = 0.
        self.std = 1.
    
    def fit(self, data):
        self.mean = data.mean(0)
        self.std = data.std(0)

    def transform(self, data):
        mean = torch.from_numpy(self.mean).type_as(data).to(data.device) if torch.is_tensor(data) else self.mean
        std = torch.from_numpy(self.std).type_as(data).to(data.device) if torch.is_tensor(data) else self.std
        return (data - mean) / std

    def inverse_transform(self, data):
        mean = torch.from_numpy(self.mean).type_as(data).to(data.device) if torch.is_tensor(data) else self.mean
        std = torch.from_numpy(self.std).type_as(data).to(data.device) if torch.is_tensor(data) else self.std
        if data.shape[-1] != mean.shape[-1]:
            mean = mean[-1:]
            std = std[-1:]
        return (data * std) + mean

==> artifacts/data_protocol/reconstruct_solar.py <==
"""Reconstruct experimental Solar values from the authors' processed XLSX files.

Usage: python reconstruct_solar.py --input-dir WORKBOOK_DIR --output-dir CSV_DIR
Optional: --verify-dir ORIGINAL_EXPERIMENT_CSV_DIR checks all values and timestamps.
Requires pandas, numpy and openpyxl. Filenames are listed in solar_source_verification.json.
The Temperature alias for site 3 deliberately preserves the historical experiment schema:
its values are relative humidity. No forecast channel is changed by this reconstruction.
"""
import argparse
from pathlib import Path
import numpy as np
import pandas as pd

parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--input-dir',type=Path,required=True)
parser.add_argument('--output-dir',type=Path,required=True)
parser.add_argument('--verify-dir',type=Path)
args=parser.parse_args()
args.output_dir.mkdir(parents=True,exist_ok=True)
for site,capacity in enumerate([50,130,30,130,110,35,30,30],1):
    file=args.input_dir/f'Solar station site {site} (Nominal capacity-{capacity}MW).xlsx'
    data=pd.read_excel(file)
    data.columns=[str(x).strip() for x in data.columns]
    mapping={'date':'Time(year-month-day h:m:s)',
        'Total_Irradiance':'Total solar irradiance (W/m2)',
        'Global_Irradiance':'Global horizontal irradiance (W/m2)',
        'Direct_Irradiance':'Direct normal irradiance (W/m2)',
        'Temperature':'Relative humidity (%)' if site==3 else 'Air temperature  (°C)',
        'Atmosphere':'Atmosphere (hpa)','Power':'Power (MW)'}
    result=pd.DataFrame({k:data[v] for k,v in mapping.items()})
    result['date']=pd.to_datetime(result['date'])
    result['Power']=result.Power.clip(lower=0)
    if site==4:
        # The six isolated missing values match the retained 21 May 2026 repair log.
        assert result.Power.isna().sum()==6
        result['Power']=result.Power.interpolate(method='linear')
    assert not result.isna().any().any()
    name=f'Site_{site}_{capacity}MW.csv'
    result.to_csv(args.output_dir/name,index=False,date_format='%Y-%m-%d %H:%M:%S')
    if args.verify_dir:
        original=pd.read_csv(args.verify_dir/name)
        assert (result.date==pd.to_datetime(original.date)).all(),name
        np.testing.assert_allclose(result.iloc[:,1:].to_numpy(float),
            original.iloc[:,1:].to_numpy(float),rtol=1e-12,atol=1e-12,err_msg=name)
    print(name, len(result), 'verified' if args.verify_dir else 'written')


==> artifacts/rule_induction/code/analyze_factor_effects.py <==
import argparse
import json
import os

import numpy as np
import pandas as pd


BASELINE_BY_ACTIVATION = {
    "gelu": "gelu",
    "relu": "relu",
    "swish": "swish",
    "silu": "silu",
    "tanh": "gelu",
    "softsign": "gelu",
    "scaled_tanh": "gelu",
    "gelu_sin": "gelu",
    "relu_sin": "relu",
    "tanh_sin": "tanh",
    "gelu_cos": "gelu",
    "relu_cos": "relu",
    "tanh_cos": "tanh",
    "tanh_rand": "tanh",
    "dynamic_gelu_sin": "gelu",
    "lee": "gelu",
}

FACTOR_COLUMNS = [
    "volatility",
    "anomaly_density_intensity",
    "turbulence_score",
    "mean",
    "std",
    "cv",
    "trend",
    "range",
    "mean_abs_change",
    "max_abs_change",
    "skewness",
    "kurtosis",
    "realized_volatility",
    "volatility_shock",
    "volatility_ratio_late_early",
    "upside_volatility",
    "downside_volatility",
    "cumulative_change",
    "momentum",
    "trend_consistency",
    "reversal_rate",
    "mean_crossing_rate",
    "lag1_autocorr",
    "mean_reversion_strength",
    "jump_intensity",
    "tail_ratio",
    "max_drawdown",
    "max_drawup",
    "direction_entropy",
    "spectral_entropy",
    "dominant_frequency_energy_ratio",
    "top3_frequency_energy_ratio",
    "low_freq_energy_ratio",
    "mid_freq_energy_ratio",
    "high_freq_energy_ratio",
    "spectral_centroid",
    "spectral_bandwidth",
    "spectral_flatness",
    "daily_cycle_energy_ratio",
]

BIN_ORDER = {
    "low": 0,
    "mid": 1,
    "high": 2,
    "down": 0,
    "flat": 1,
    "up": 2,
}


def split_filter_values(values):
    result = []
    for value in values:
        for item in str(value).split(","):
            item = item.strip()
            if item:
                result.append(item)
    return result


def baseline_mapping(overrides):
    mapping = BASELINE_BY_ACTIVATION.copy()
    for override in split_filter_values(overrides):
        if "=" not in override:
            raise SystemExit(f"Invalid --baseline_override value: {override}")
        activation, baseline = [part.strip().lower() for part in override.split("=", 1)]
        if not activation or not baseline:
            raise SystemExit(f"Invalid --baseline_override value: {override}")
        mapping[activation] = baseline
    return mapping


def make_activation_signature(activation, encoder_activation, decoder_activation, output_activation, amplitude, lee_type):
    try:
        amplitude_value = float(amplitude)
    except (TypeError, ValueError):
        amplitude_value = 0.0
    try:
        lee_value = int(float(lee_type))
    except (TypeError, ValueError):
        lee_value = 1
    return (
        f"act={activation}|enc={encoder_activation}|dec={decoder_activation}|"
        f"out={output_activation}|a={amplitude_value:g}|lee={lee_value}"
    )


def baseline_for_row(row, baseline_by_activation):
    activation = row["activation"]
    encoder_activation = row.get("encoder_activation", activation) or activation
    decoder_activation = row.get("decoder_activation", activation) or activation
    output_activation = row.get("output_activation", "linear") or "linear"

    if output_activation != "linear":
        return activation, make_activation_signature(
            activation,
            encoder_activation,
            decoder_activation,
            "linear",
            row.get("amplitude", 0.0),
            row.get("lee_type", 1),
        )

    baseline_activation = baseline_by_activation.get(activation, "gelu")
    return baseline_activation, make_activation_signature(
        baseline_activation,
        baseline_activation,
        baseline_activation,
        "linear",
        0.0,
        1,
    )


def read_summary(path):
    frame = pd.read_csv(path)
    for column in [
        "target",
        "server_ip",
        "run_id",
        "des",
        "encoder_activation",
        "decoder_activation",
        "output_activation",
        "activation_signature",
    ]:
        if column not in frame.columns:
            frame[column] = ""
        frame[column] = frame[column].fillna("")
    frame.loc[frame["encoder_activation"] == "", "encoder_activation"] = frame.loc[
        frame["encoder_activation"] == "", "activation"
    ]
    frame.loc[frame["decoder_activation"] == "", "decoder_activation"] = frame.loc[
        frame["decoder_activation"] == "", "activation"
    ]
    frame.loc[frame["output_activation"] == "", "output_activation"] = "linear"
    missing_signature = frame["activation_signature"] == ""
    if missing_signature.any():
        frame.loc[missing_signature, "activation_signature"] = frame[missing_signature].apply(
            lambda row: make_activation_signature(
                row["activation"],
                row["encoder_activation"],
                row["decoder_activation"],
                row["output_activation"],
                row.get("amplitude", 0.0),
                row.get("lee_type", 1),
            ),
            axis=1,
        )
    return frame


def apply_filters(df, include_run_id, include_des):
    run_ids = split_filter_values(include_run_id)
    des_values = split_filter_values(include_des)
    if run_ids:
        df = df[df["run_id"].fillna("").astype(str).isin(run_ids)]
    if des_values:
        df = df[df["des"].fillna("").astype(str).isin(des_values)]
    return df.copy()


def load_json(path):
    with open(path, "r", encoding="utf-8") as handle:
        return json.load(handle)


def resolve_csv_path(config, lee_root):
    root_path = config.get("root_path", "")
    data_path = config.get("data_path", "")
    if os.path.isabs(data_path):
        return data_path
    if os.path.isabs(root_path):
        return os.path.join(root_path, data_path)
    return os.path.normpath(os.path.join(lee_root, root_path, data_path))


def test_border1(dataset, seq_len, config, lee_root):
    if dataset in {"ETTh1", "ETTh2"}:
        return 12 * 30 * 24 + 4 * 30 * 24 - seq_len
    if dataset in {"ETTm1", "ETTm2"}:
        return 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4 - seq_len

    csv_path = resolve_csv_path(config, lee_root)
    row_count = len(pd.read_csv(csv_path))
    num_test = int(row_count * 0.2)
    return row_count - num_test - seq_len


def prepare_factor_lookup(factors):
    factors = factors.sort_values("start_index").reset_index(drop=True)
    for column in FACTOR_COLUMNS:
        if column not in factors.columns:
            factors[column] = np.nan
    starts = factors["start_index"].to_numpy()
    ends = factors["end_index"].to_numpy()
    values = factors[FACTOR_COLUMNS].to_numpy(dtype=float)
    valid = ~np.isnan(values)
    value_sums = np.vstack([np.zeros((1, values.shape[1])), np.cumsum(np.where(valid, values, 0.0), axis=0)])
    value_counts = np.vstack([np.zeros((1, values.shape[1])), np.cumsum(valid.astype(float), axis=0)])
    return starts, ends, value_sums, value_counts


def factor_matrix_for_windows(factor_lookup, start_indices, end_indices):
    starts, ends, value_sums, value_counts = factor_lookup
    left = np.searchsorted(ends, start_indices, side="left")
    right = np.searchsorted(starts, end_indices, side="right")
    output = np.full((len(start_indices), len(FACTOR_COLUMNS)), np.nan, dtype=float)
    has_overlap = left < right
    if has_overlap.any():
        row_sums = value_sums[right[has_overlap]] - value_sums[left[has_overlap]]
        row_counts = value_counts[right[has_overlap]] - value_counts[left[has_overlap]]
        means = np.full_like(row_sums, np.nan, dtype=float)
        np.divide(row_sums, row_counts, out=means, where=row_counts > 0)
        output[has_overlap] = means
    return output


def factor_rows_for_prediction(config, factors, n_samples, lee_root):
    seq_len = int(config["seq_len"])
    pred_len = int(config["pred_len"])
    dataset = config["data"]
    border1 = test_border1(dataset, seq_len, config, lee_root)

    sample_index = np.arange(n_samples)
    input_start = border1 + sample_index
    input_end = input_start + seq_len - 1
    target_start = input_end + 1
    target_end = target_start + pred_len - 1

    factor_lookup = prepare_factor_lookup(factors)
    input_factors = factor_matrix_for_windows(factor_lookup, input_start, input_end)
    target_factors = factor_matrix_for_windows(factor_lookup, target_start, target_end)

    rows = pd.DataFrame(
        {
            "sample_index": sample_index,
            "input_start_index": input_start,
            "input_end_index": input_end,
            "target_start_index": target_start,
            "target_end_index": target_end,
        }
    )
    for column_index, column in enumerate(FACTOR_COLUMNS):
        rows[f"input_{column}"] = input_factors[:, column_index]
        rows[f"target_{column}"] = target_factors[:, column_index]
    return rows


def load_prediction_result(row, results_dir, factors_dir, lee_root):
    setting = row["setting"]
    folder = os.path.join(results_dir, setting)
    pred = np.load(os.path.join(folder, "pred.npy"))
    true = np.load(os.path.join(folder, "true.npy"))
    config = load_json(os.path.join(folder, "config.json"))
    factors_path = os.path.join(factors_dir, f"{row['dataset']}_factors.csv")
    factors = pd.read_csv(factors_path)

    all_mse = np.mean((pred - true) ** 2, axis=(1, 2))
    target_mse = np.mean((pred[:, :, -1] - true[:, :, -1]) ** 2, axis=1)
    factor_rows = factor_rows_for_prediction(config, factors, len(pred), lee_root)
    for column in row.index:
        factor_rows[column] = row[column]
    factor_rows["sample_mse_all"] = all_mse
    factor_rows["sample_mse_target"] = target_mse
    return factor_rows


def attach_prediction_rows(summary, results_dir, factors_dir, lee_root):
    frames = []
    for _, row in summary.iterrows():
        folder = os.path.join(results_dir, row["setting"])
        required = [
            os.path.join(folder, "pred.npy"),
            os.path.join(folder, "true.npy"),
            os.path.join(folder, "config.json"),
            os.path.join(factors_dir, f"{row['dataset']}_factors.csv"),
        ]
        missing = [path for path in required if not os.path.exists(path)]
        if missing:
            print(f"Skipping {row['setting']}: missing {missing[0]}")
            continue
        frames.append(load_prediction_result(row, results_dir, factors_dir, lee_root))
    if not frames:
        raise SystemExit("No prediction rows could be loaded")
    return pd.concat(frames, ignore_index=True)


def pair_against_baseline(samples, baseline_by_activation):
    keys = ["dataset", "pred_len", "features", "target", "seed", "server_ip", "sample_index"]
    samples = samples.copy().reset_index(drop=True)
    samples["_row_id"] = np.arange(len(samples))
    baseline_pairs = samples.apply(
        lambda row: baseline_for_row(row, baseline_by_activation), axis=1, result_type="expand"
    )
    samples["baseline_activation"] = baseline_pairs[0]
    samples["baseline_activation_signature"] = baseline_pairs[1]

    baseline_activations = sorted(set(baseline_by_activation.values()))
    baseline_rows = samples[samples["activation"].isin(baseline_activations)].copy()
    baseline_rows["baseline_activation"] = baseline_rows["activation"]
    baseline_rows["baseline_activation_signature"] = baseline_rows["activation_signature"]
    baseline_rows = baseline_rows[
        keys
        + [
            "baseline_activation",
            "baseline_activation_signature",
            "sample_mse_all",
            "sample_mse_target",
            "run_id",
            "des",
        ]
    ].rename(
        columns={
            "sample_mse_all": "baseline_mse_all",
            "sample_mse_target": "baseline_mse_target",
            "run_id": "baseline_run_id",
            "des": "baseline_des",
        }
    )

    merge_columns = ["_row_id"] + keys + [
        "activation",
        "activation_signature",
        "baseline_activation",
        "baseline_activation_signature",
        "sample_mse_all",
        "sample_mse_target",
        "run_id",
        "des",
    ]
    candidates = samples[merge_columns].merge(
        baseline_rows,
        on=keys + ["baseline_activation", "baseline_activation_signature"],
        how="left",
    )

    row_run_id = candidates["run_id"].fillna("").astype(str)
    baseline_run_id = candidates["baseline_run_id"].fillna("").astype(str)
    row_des = candidates["des"].fillna("").astype(str)
    baseline_des = candidates["baseline_des"].fillna("").astype(str)

    same_run = (row_run_id != "") & (row_run_id == baseline_run_id)
    has_same_run = same_run.groupby(candidates["_row_id"]).transform("any")
    valid_after_run = ~has_same_run | same_run

    same_des = (row_des != "") & (row_des == baseline_des)
    has_same_des = (valid_after_run & same_des).groupby(candidates["_row_id"]).transform("any")
    valid_candidate = valid_after_run & (~has_same_des | same_des)
    valid_candidate &= candidates["baseline_mse_all"].notna()

    candidates["_valid_candidate"] = valid_candidate
    candidates["_candidate_order"] = candidates.groupby("_row_id").cumcount()
    selected = candidates.sort_values(
        ["_row_id", "_valid_candidate", "_candidate_order"],
        ascending=[True, False, True],
    ).drop_duplicates("_row_id")

    result = samples.drop(columns=["_row_id"]).copy()
    result = result.merge(
        selected[["_row_id", "baseline_mse_all", "baseline_mse_target"]],
        left_index=True,
        right_on="_row_id",
        how="left",
    ).sort_values("_row_id")
    result = result.drop(columns=["_row_id"]).reset_index(drop=True)

    self_baseline = result["activation_signature"] == result["baseline_activation_signature"]
    result.loc[self_baseline, "baseline_mse_all"] = result.loc[self_baseline, "sample_mse_all"]
    result.loc[self_baseline, "baseline_mse_target"] = result.loc[
        self_baseline, "sample_mse_target"
    ]

    for metric in ["all", "target"]:
        baseline = result[f"baseline_mse_{metric}"]
        current = result[f"sample_mse_{metric}"]
        valid = baseline.notna() & (baseline != 0)
        result[f"relative_{metric}_mse_change"] = np.nan
        result.loc[valid, f"relative_{metric}_mse_change"] = (
            baseline.loc[valid] - current.loc[valid]
        ) / baseline.loc[valid]
        win_column = f"win_{metric}_against_baseline"
        result[win_column] = pd.Series(pd.NA, index=result.index, dtype="boolean")
        result.loc[valid, win_column] = (current.loc[valid] < baseline.loc[valid]).to_numpy()
    return result


def bin_series(series, factor_name):
    valid = series.dropna()
    if valid.nunique() < 3:
        return pd.Series(np.where(series <= valid.median(), "low", "high"), index=series.index)
    labels = ["down", "flat", "up"] if factor_name == "trend" else ["low", "mid", "high"]
    return pd.qcut(series.rank(method="first"), q=3, labels=labels)


def summarize_bins(samples):
    comparison = samples[
        samples["activation_signature"] != samples["baseline_activation_signature"]
    ].copy()
    rows = []
    for factor in FACTOR_COLUMNS:
        bin_column = f"input_{factor}_bin"
        comparison[bin_column] = bin_series(comparison[f"input_{factor}"], factor)
        group_cols = [
            "dataset",
            "pred_len",
            "features",
            "target",
            "activation",
            "encoder_activation",
            "decoder_activation",
            "output_activation",
            "activation_signature",
            "activation_family",
            "amplitude",
            "lee_type",
            "baseline_activation",
            "baseline_activation_signature",
            bin_column,
        ]
        grouped = comparison.groupby(group_cols, dropna=False, observed=False)
        for keys, group in grouped:
            row = dict(zip(group_cols, keys))
            row["factor"] = factor
            row["factor_bin"] = row.pop(bin_column)
            row["sample_count"] = len(group)
            row["seed_count"] = group["seed"].nunique()
            row["baseline_target_mse_mean"] = group["baseline_mse_target"].mean()
            row["activation_target_mse_mean"] = group["sample_mse_target"].mean()
            row["target_mse_delta_mean"] = (
                row["baseline_target_mse_mean"] - row["activation_target_mse_mean"]
            )
            row["aggregate_relative_target_mse_change"] = (
                row["target_mse_delta_mean"] / row["baseline_target_mse_mean"]
                if row["baseline_target_mse_mean"]
                and not pd.isna(row["baseline_target_mse_mean"])
                else np.nan
            )
            row["relative_target_mse_change_mean"] = group[
                "relative_target_mse_change"
            ].mean()
            row["target_win_rate"] = group["win_target_against_baseline"].mean()
            row["baseline_all_mse_mean"] = group["baseline_mse_all"].mean()
            row["activation_all_mse_mean"] = group["sample_mse_all"].mean()
            row["all_mse_delta_mean"] = (
                row["baseline_all_mse_mean"] - row["activation_all_mse_mean"]
            )
            row["aggregate_relative_all_mse_change"] = (
                row["all_mse_delta_mean"] / row["baseline_all_mse_mean"]
                if row["baseline_all_mse_mean"]
                and not pd.isna(row["baseline_all_mse_mean"])
                else np.nan
            )
            row["relative_all_mse_change_mean"] = group["relative_all_mse_change"].mean()
            row["all_win_rate"] = group["win_all_against_baseline"].mean()
            rows.append(row)
    return pd.DataFrame(rows)


def safe_corr(left, right):
    frame = pd.DataFrame({"left": left, "right": right}).dropna()
    if len(frame) < 3:
        return np.nan
    if frame["left"].nunique() < 2 or frame["right"].nunique() < 2:
        return np.nan
    return float(np.corrcoef(frame["left"], frame["right"])[0, 1])


def safe_spearman(left, right):
    frame = pd.DataFrame({"left": left, "right": right}).dropna()
    if len(frame) < 3:
        return np.nan
    return safe_corr(frame["left"].rank(method="average"), frame["right"].rank(method="average"))


def slope_from_bins(bin_values, metric):
    points = [
        (BIN_ORDER[str(row["factor_bin"])], row[metric])
        for _, row in bin_values.iterrows()
        if str(row["factor_bin"]) in BIN_ORDER and not pd.isna(row[metric])
    ]
    if len(points) < 2:
        return np.nan
    x = np.array([point[0] for point in points], dtype=float)
    y = np.array([point[1] for point in points], dtype=float)
    if len(np.unique(x)) < 2:
        return np.nan
    return float(np.polyfit(x, y, 1)[0])


def value_for_bin(bin_values, metric, bin_name):
    match = bin_values[bin_values["factor_bin"].astype(str) == bin_name]
    if match.empty:
        return np.nan
    value = match.iloc[0][metric]
    if pd.isna(value):
        return np.nan
    return float(value)


def metric_values(bin_values, metric):
    return pd.to_numeric(bin_values[metric], errors="coerce").dropna()


def edge_bins_for_factor(factor):
    if factor == "trend":
        return "down", "flat", "up"
    return "low", "mid", "high"


def summarize_factor_contrasts(samples, bin_summary):
    comparison = samples[
        samples["activation_signature"] != samples["baseline_activation_signature"]
    ].copy()
    for factor in FACTOR_COLUMNS:
        comparison[f"input_{factor}_bin"] = bin_series(comparison[f"input_{factor}"], factor)

    group_cols = [
        "dataset",
        "pred_len",
        "features",
        "target",
        "activation",
        "encoder_activation",
        "decoder_activation",
        "output_activation",
        "activation_signature",
        "activation_family",
        "amplitude",
        "lee_type",
        "baseline_activation",
        "baseline_activation_signature",
        "factor",
    ]
    sample_group_cols = group_cols[:-1]
    rows = []
    for keys, bin_values in bin_summary.groupby(group_cols, dropna=False):
        row = dict(zip(group_cols, keys))
        factor = row["factor"]
        start_bin, middle_bin, end_bin = edge_bins_for_factor(factor)

        sample_candidates = comparison
        for key, value in zip(sample_group_cols, keys[:-1]):
            sample_candidates = sample_candidates[sample_candidates[key] == value]

        row["sample_count"] = int(bin_values["sample_count"].sum())
        row["seed_count"] = int(bin_values["seed_count"].max())
        row["start_bin"] = start_bin
        row["middle_bin"] = middle_bin
        row["end_bin"] = end_bin
        for metric in [
            "target_win_rate",
            "aggregate_relative_target_mse_change",
            "relative_target_mse_change_mean",
            "target_mse_delta_mean",
            "all_win_rate",
            "aggregate_relative_all_mse_change",
            "relative_all_mse_change_mean",
            "all_mse_delta_mean",
        ]:
            start_value = value_for_bin(bin_values, metric, start_bin)
            middle_value = value_for_bin(bin_values, metric, middle_bin)
            end_value = value_for_bin(bin_values, metric, end_bin)
            row[f"{metric}_start"] = start_value
            row[f"{metric}_middle"] = middle_value
            row[f"{metric}_end"] = end_value
            row[f"{metric}_end_minus_start"] = (
                end_value - start_value
                if not pd.isna(end_value) and not pd.isna(start_value)
                else np.nan
            )
            row[f"{metric}_end_minus_middle"] = (
                end_value - middle_value
                if not pd.isna(end_value) and not pd.isna(middle_value)
                else np.nan
            )
            values = metric_values(bin_values, metric)
            row[f"{metric}_spread"] = (
                float(values.max() - values.min()) if not values.empty else np.nan
            )
            row[f"{metric}_slope"] = slope_from_bins(bin_values, metric)

        factor_values = sample_candidates[f"input_{factor}"]
        row["relative_target_mse_change_spearman"] = safe_spearman(
            factor_values, sample_candidates["relative_target_mse_change"]
        )
        row["target_win_spearman"] = safe_spearman(
            factor_values, sample_candidates["win_target_against_baseline"].astype(float)
        )
        row["relative_all_mse_change_spearman"] = safe_spearman(
            factor_values, sample_candidates["relative_all_mse_change"]
        )
        row["all_win_spearman"] = safe_spearman(
            factor_values, sample_candidates["win_all_against_baseline"].astype(float)
        )

        target_metric = "relative_target_mse_change_mean"
        target_values = metric_values(bin_values, target_metric)
        if target_values.empty:
            row["best_target_bin"] = pd.NA
            row["worst_target_bin"] = pd.NA
        else:
            best = bin_values.loc[target_values.idxmax()]
            worst = bin_values.loc[target_values.idxmin()]
            row["best_target_bin"] = best["factor_bin"]
            row["worst_target_bin"] = worst["factor_bin"]
        aggregate_target_metric = "aggregate_relative_target_mse_change"
        aggregate_values = metric_values(bin_values, aggregate_target_metric)
        if aggregate_values.empty:
            row["aggregate_best_target_bin"] = pd.NA
            row["aggregate_worst_target_bin"] = pd.NA
        else:
            aggregate_best = bin_values.loc[aggregate_values.idxmax()]
            aggregate_worst = bin_values.loc[aggregate_values.idxmin()]
            row["aggregate_best_target_bin"] = aggregate_best["factor_bin"]
            row["aggregate_worst_target_bin"] = aggregate_worst["factor_bin"]
        row["factor_conditioned"] = (
            abs(row["relative_target_mse_change_mean_slope"]) >= 0.03
            or abs(row["relative_target_mse_change_spearman"]) >= 0.10
            or row["relative_target_mse_change_mean_spread"] >= 0.08
        )
        row["aggregate_factor_conditioned"] = (
            abs(row["aggregate_relative_target_mse_change_slope"]) >= 0.03
            or row["aggregate_relative_target_mse_change_spread"] >= 0.08
        )
        rows.append(row)
    return pd.DataFrame(rows)


def main():
    parser = argparse.ArgumentParser(description="Link Phase 1 prediction errors to factor bins")
    parser.add_argument("summary_csv")
    parser.add_argument("--results_dir", default="")
    parser.add_argument("--factors_dir", default="lee_ocil/factors")
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--output_dir", default="analysis_factors")
    parser.add_argument("--include_run_id", action="append", default=[])
    parser.add_argument("--include_des", action="append", default=[])
    parser.add_argument(
        "--baseline_override",
        action="append",
        default=[],
        help="Override baseline mapping, e.g. --baseline_override lee=tanh",
    )
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    results_dir = args.results_dir or os.path.dirname(args.summary_csv)
    summary = read_summary(args.summary_csv)
    summary = apply_filters(summary, args.include_run_id, args.include_des)
    samples = attach_prediction_rows(summary, results_dir, args.factors_dir, args.lee_root)
    detailed = pair_against_baseline(samples, baseline_mapping(args.baseline_override))
    bin_summary = summarize_bins(detailed)
    contrast_summary = summarize_factor_contrasts(detailed, bin_summary)

    detailed_path = os.path.join(args.output_dir, "phase1_factor_sample_results.csv")
    summary_path = os.path.join(args.output_dir, "phase1_factor_bin_summary.csv")
    contrast_path = os.path.join(args.output_dir, "phase1_factor_contrast_summary.csv")
    detailed.to_csv(detailed_path, index=False)
    bin_summary.to_csv(summary_path, index=False)
    contrast_summary.to_csv(contrast_path, index=False)
    print(f"Wrote {detailed_path}: {len(detailed)} rows")
    print(f"Wrote {summary_path}: {len(bin_summary)} rows")
    print(f"Wrote {contrast_path}: {len(contrast_summary)} rows")


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/export_rule_induction_packet.py <==
#!/usr/bin/env python3
"""Export a leakage-auditable packet for offline rule-template induction.

The packet contains only rows outside the requested held-out dataset.  It keeps
input-derived factors and calibration-side action responses, while removing raw
source paths and target-dataset rows.  The resulting files are deterministic and
hash-recorded so that an LLM- or human-authored candidate set can be traced to an
exact evidence packet.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
from typing import Iterable


PAIR_LABELS = [
    "dataset",
    "pred_len",
    "model_family",
    "search_space",
    "action_name",
    "action_family",
    "action_config",
    "comparator_config",
    "uplift",
]

CELL_LABELS = [
    "dataset",
    "pred_len",
    "model_family",
    "search_space",
    "baseline_config",
    "static_config",
    "baseline_is_oracle",
    "oracle_gain_vs_baseline",
    "static_gain_vs_baseline",
    "static_regret_vs_oracle",
]

TASK_FEATURES = {
    "seq_len",
    "label_len",
    "pred_to_seq_ratio",
    "ffn_to_model_ratio",
    "has_patch",
    "patch_to_seq_ratio",
    "stride_to_patch_ratio",
    "has_decoder",
    "is_informer",
    "is_patchtst",
    "is_itransformer",
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def allowed_columns(fieldnames: Iterable[str], labels: list[str]) -> list[str]:
    fields = list(fieldnames)
    keep = set(labels) | TASK_FEATURES
    keep.update(name for name in fields if name.startswith("input_"))
    keep.update(name for name in fields if name.startswith("router_"))
    return [name for name in fields if name in keep]


def export_csv(source: Path, destination: Path, heldout: str, labels: list[str]) -> dict:
    with source.open(newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        if not reader.fieldnames or "dataset" not in reader.fieldnames:
            raise ValueError(f"{source} must contain a dataset column")
        columns = allowed_columns(reader.fieldnames, labels)
        rows = [row for row in reader if row["dataset"] != heldout]

    rows.sort(key=lambda row: tuple(row.get(key, "") for key in labels if key in columns))
    destination.parent.mkdir(parents=True, exist_ok=True)
    with destination.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=columns, lineterminator="\n")
        writer.writeheader()
        writer.writerows({key: row.get(key, "") for key in columns} for row in rows)

    if any(row["dataset"] == heldout for row in rows):
        raise RuntimeError("held-out rows survived packet filtering")
    return {
        "source": str(source),
        "file": destination.name,
        "rows": len(rows),
        "columns": columns,
        "sha256": sha256(destination),
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--cells",
        default=".aris/phase9_leave_dataset_router_eval_20260605/phase9_unified_cells.csv",
    )
    parser.add_argument(
        "--pairs",
        default=".aris/phase9_leave_dataset_router_eval_20260605/phase9_unified_pairs.csv",
    )
    parser.add_argument("--heldout", required=True, help="Dataset variant excluded from the packet")
    parser.add_argument("--output-dir", required=True)
    args = parser.parse_args()

    output_dir = Path(args.output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    pair_record = export_csv(
        Path(args.pairs), output_dir / "calibration_pair_responses.csv", args.heldout, PAIR_LABELS
    )
    cell_record = export_csv(
        Path(args.cells), output_dir / "calibration_guard_responses.csv", args.heldout, CELL_LABELS
    )
    manifest = {
        "protocol": "activation-rule-induction-packet-v1",
        "heldout_dataset": args.heldout,
        "leakage_assertion": "No row whose dataset equals heldout_dataset is included.",
        "files": [pair_record, cell_record],
    }
    manifest_path = output_dir / "manifest.json"
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"manifest": str(manifest_path), "heldout": args.heldout}, sort_keys=True))


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/generate_factors.py <==
import argparse
import os

import numpy as np
import pandas as pd


DATASETS = {
    "ETTh1": {
        "path": "ETT-small/ETTh1.csv",
        "target": "OT",
        "points_per_day": 24,
    },
    "ETTh2": {
        "path": "ETT-small/ETTh2.csv",
        "target": "OT",
        "points_per_day": 24,
    },
    "Solar": {
        "path": "../Solar/PV_Solar_Station_1.csv",
        "target": "Power",
        "points_per_day": 96,
    },
    "Solar1": {
        "path": "../Solar/Site_1_50MW.csv",
        "target": "Power",
        "points_per_day": 96,
    },
    "Solar5": {
        "path": "../Solar/Site_5_110MW.csv",
        "target": "Power",
        "points_per_day": 96,
    },
}


def safe_skew(values):
    std = values.std(ddof=0)
    if std < 1e-12:
        return 0.0
    z = (values - values.mean()) / std
    return float(np.mean(z ** 3))


def safe_kurtosis(values):
    std = values.std(ddof=0)
    if std < 1e-12:
        return 0.0
    z = (values - values.mean()) / std
    return float(np.mean(z ** 4) - 3.0)


def safe_lag_autocorr(values, lag=1):
    if len(values) <= lag:
        return 0.0
    left = values[:-lag]
    right = values[lag:]
    if left.std(ddof=0) < 1e-12 or right.std(ddof=0) < 1e-12:
        return 0.0
    return float(np.corrcoef(left, right)[0, 1])


def sign_entropy(diffs):
    if len(diffs) == 0:
        return 0.0
    signs = np.sign(diffs)
    counts = np.array([(signs < 0).mean(), (signs == 0).mean(), (signs > 0).mean()])
    counts = counts[counts > 0]
    entropy = -np.sum(counts * np.log(counts))
    return float(entropy / np.log(3.0))


def max_drawdown_drawup(values):
    if len(values) == 0:
        return 0.0, 0.0
    running_max = np.maximum.accumulate(values)
    running_min = np.minimum.accumulate(values)
    drawdown = running_max - values
    drawup = values - running_min
    return float(drawdown.max()), float(drawup.max())


def spectral_factors(values, points_per_day=None):
    values = np.asarray(values, dtype=float)
    if len(values) < 4:
        return {
            "spectral_entropy": 0.0,
            "dominant_frequency_energy_ratio": 0.0,
            "top3_frequency_energy_ratio": 0.0,
            "low_freq_energy_ratio": 0.0,
            "mid_freq_energy_ratio": 0.0,
            "high_freq_energy_ratio": 0.0,
            "spectral_centroid": 0.0,
            "spectral_bandwidth": 0.0,
            "spectral_flatness": 0.0,
            "daily_cycle_energy_ratio": 0.0,
        }
    centered = values - values.mean()
    spectrum = np.fft.rfft(centered)
    freqs = np.fft.rfftfreq(len(centered), d=1.0)
    power = np.abs(spectrum) ** 2
    if len(power) > 1:
        freqs = freqs[1:]
        power = power[1:]
    total = float(power.sum())
    if total <= 1e-12:
        return {
            "spectral_entropy": 0.0,
            "dominant_frequency_energy_ratio": 0.0,
            "top3_frequency_energy_ratio": 0.0,
            "low_freq_energy_ratio": 0.0,
            "mid_freq_energy_ratio": 0.0,
            "high_freq_energy_ratio": 0.0,
            "spectral_centroid": 0.0,
            "spectral_bandwidth": 0.0,
            "spectral_flatness": 0.0,
            "daily_cycle_energy_ratio": 0.0,
        }
    prob = power / total
    entropy = -float(np.sum(prob * np.log(prob + 1e-12)) / np.log(len(prob))) if len(prob) > 1 else 0.0
    order = np.sort(power)[::-1]
    centroid = float(np.sum(freqs * power) / total)
    bandwidth = float(np.sqrt(np.sum(((freqs - centroid) ** 2) * power) / total))
    flatness = float(np.exp(np.mean(np.log(power + 1e-12))) / (np.mean(power) + 1e-12))
    low = float(power[freqs <= 0.10].sum() / total)
    mid = float(power[(freqs > 0.10) & (freqs <= 0.25)].sum() / total)
    high = float(power[freqs > 0.25].sum() / total)
    daily_ratio = 0.0
    if points_per_day:
        daily_freq = 1.0 / float(points_per_day)
        nearest = int(np.argmin(np.abs(freqs - daily_freq)))
        daily_ratio = float(power[nearest] / total)
    return {
        "spectral_entropy": entropy,
        "dominant_frequency_energy_ratio": float(order[0] / total),
        "top3_frequency_energy_ratio": float(order[:3].sum() / total),
        "low_freq_energy_ratio": low,
        "mid_freq_energy_ratio": mid,
        "high_freq_energy_ratio": high,
        "spectral_centroid": centroid,
        "spectral_bandwidth": bandwidth,
        "spectral_flatness": flatness,
        "daily_cycle_energy_ratio": daily_ratio,
    }


def window_factors(values, reference_values, alpha, beta, method, points_per_day=None):
    values = np.asarray(values, dtype=float)
    reference_values = np.asarray(reference_values, dtype=float)
    diffs = np.diff(values)
    abs_diffs = np.abs(diffs)
    std = float(values.std(ddof=0))
    mean = float(values.mean())
    ref_std = float(reference_values.std(ddof=0))
    ref_mean = float(reference_values.mean())
    ref_abs_diffs = np.abs(np.diff(reference_values))
    ref_diff_std = float(np.diff(reference_values).std(ddof=0)) if len(reference_values) > 1 else 0.0
    volatility = std / (abs(ref_mean) + 1e-8)
    z = (values - ref_mean) / (ref_std + 1e-8)
    anomaly_mask = np.abs(z) > 2.0
    anomaly_density = float(anomaly_mask.mean())
    anomaly_intensity = float(np.mean(np.maximum(np.abs(z[anomaly_mask]) - 2.0, 0.0))) if anomaly_mask.any() else 0.0
    anomaly_density_intensity = anomaly_density * anomaly_intensity
    trend = float(np.polyfit(np.arange(len(values)), values, 1)[0]) if len(values) > 1 else 0.0
    mean_abs_change = float(abs_diffs.mean()) if len(abs_diffs) else 0.0
    max_abs_change = float(abs_diffs.max()) if len(abs_diffs) else 0.0
    ref_mean_abs_change = float(ref_abs_diffs.mean()) if len(ref_abs_diffs) else 0.0
    realized_volatility = float(np.sqrt(np.mean(diffs ** 2))) if len(diffs) else 0.0
    half = max(1, len(diffs) // 2)
    early_vol = float(np.sqrt(np.mean(diffs[:half] ** 2))) if len(diffs[:half]) else 0.0
    late_vol = float(np.sqrt(np.mean(diffs[half:] ** 2))) if len(diffs[half:]) else early_vol
    volatility_shock = (realized_volatility - ref_diff_std) / (ref_diff_std + 1e-8)
    positive_diffs = diffs[diffs > 0]
    negative_diffs = diffs[diffs < 0]
    upside_volatility = float(np.sqrt(np.mean(positive_diffs ** 2))) if len(positive_diffs) else 0.0
    downside_volatility = float(np.sqrt(np.mean(negative_diffs ** 2))) if len(negative_diffs) else 0.0
    cumulative_change = float(values[-1] - values[0]) if len(values) > 1 else 0.0
    recent = diffs[-max(1, len(diffs) // 4):] if len(diffs) else np.array([])
    momentum = float(recent.sum()) if len(recent) else 0.0
    sign = np.sign(diffs)
    nonzero_sign = sign[sign != 0]
    if len(nonzero_sign):
        trend_consistency = float(max((nonzero_sign > 0).mean(), (nonzero_sign < 0).mean()))
    else:
        trend_consistency = 0.0
    reversal_count = int(np.sum(nonzero_sign[1:] * nonzero_sign[:-1] < 0)) if len(nonzero_sign) > 1 else 0
    reversal_rate = float(reversal_count / max(len(nonzero_sign) - 1, 1)) if len(nonzero_sign) else 0.0
    centered = values - mean
    centered_sign = np.sign(centered)
    nonzero_centered = centered_sign[centered_sign != 0]
    mean_crossing_count = int(np.sum(nonzero_centered[1:] * nonzero_centered[:-1] < 0)) if len(nonzero_centered) > 1 else 0
    mean_crossing_rate = float(mean_crossing_count / max(len(nonzero_centered) - 1, 1)) if len(nonzero_centered) else 0.0
    lag1_autocorr = safe_lag_autocorr(diffs, lag=1)
    mean_reversion_strength = float(mean_crossing_rate + max(0.0, -lag1_autocorr))
    jump_threshold = max(2.0 * ref_diff_std, ref_mean_abs_change + 2.0 * ref_diff_std, 1e-8)
    jump_intensity = float((abs_diffs > jump_threshold).mean()) if len(abs_diffs) else 0.0
    median_abs_change = float(np.median(abs_diffs)) if len(abs_diffs) else 0.0
    tail_ratio = float(np.percentile(abs_diffs, 95) / (median_abs_change + 1e-8)) if len(abs_diffs) else 0.0
    max_drawdown, max_drawup = max_drawdown_drawup(values)
    volatility_component = std / (ref_std + 1e-8)
    anomaly_component = anomaly_density + anomaly_intensity
    change_component = mean_abs_change / (ref_mean_abs_change + 1e-8)
    components = [volatility_component, alpha * anomaly_component, beta * change_component]
    turbulence_score = float(sum(components) if method == "sum" else np.mean(components))
    return {
        "volatility": volatility,
        "anomaly_density_intensity": anomaly_density_intensity,
        "turbulence_score": turbulence_score,
        "mean": mean,
        "std": std,
        "cv": float(std / (abs(mean) + 1e-8)),
        "trend": trend,
        "range": float(values.max() - values.min()) if len(values) else 0.0,
        "mean_abs_change": mean_abs_change,
        "max_abs_change": max_abs_change,
        "skewness": safe_skew(values),
        "kurtosis": safe_kurtosis(values),
        "realized_volatility": realized_volatility,
        "volatility_shock": volatility_shock,
        "volatility_ratio_late_early": float(late_vol / (early_vol + 1e-8)),
        "upside_volatility": upside_volatility,
        "downside_volatility": downside_volatility,
        "cumulative_change": cumulative_change,
        "momentum": momentum,
        "trend_consistency": trend_consistency,
        "reversal_rate": reversal_rate,
        "mean_crossing_rate": mean_crossing_rate,
        "lag1_autocorr": lag1_autocorr,
        "mean_reversion_strength": mean_reversion_strength,
        "jump_intensity": jump_intensity,
        "tail_ratio": tail_ratio,
        "max_drawdown": max_drawdown,
        "max_drawup": max_drawup,
        "direction_entropy": sign_entropy(diffs),
        **spectral_factors(values, points_per_day=points_per_day),
    }


def build_factor_table(dataset, csv_path, target, points_per_day, reference_days, alpha, beta, method):
    df = pd.read_csv(csv_path)
    df["date"] = pd.to_datetime(df["date"])
    values = df[target].astype(float).to_numpy()
    reference_size = reference_days * points_per_day
    rows = []
    for start in range(0, len(df), points_per_day):
        end = min(start + points_per_day, len(df))
        if end - start < points_per_day:
            continue
        ref_start = max(0, start - reference_size)
        reference = values[ref_start:start] if start > 0 else values[start:end]
        factors = window_factors(values[start:end], reference, alpha, beta, method, points_per_day=points_per_day)
        rows.append({
            "dataset": dataset,
            "window_id": len(rows),
            "start_index": start,
            "end_index": end - 1,
            "start_time": df["date"].iloc[start].isoformat(),
            "end_time": df["date"].iloc[end - 1].isoformat(),
            "points_per_day": points_per_day,
            "reference_days": reference_days,
            "alpha": alpha,
            "beta": beta,
            "method": method,
            **factors,
        })
    return pd.DataFrame(rows)


def main():
    parser = argparse.ArgumentParser(description="Generate Phase 1 factor CSV files")
    parser.add_argument("--dataset", choices=DATASETS.keys(), action="append")
    parser.add_argument("--output_dir", default="factors")
    parser.add_argument("--reference_days", type=int, default=30)
    parser.add_argument("--alpha", type=float, default=0.05)
    parser.add_argument("--beta", type=float, default=0.05)
    parser.add_argument("--method", choices=["sum", "mean"], default="sum")
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    selected = args.dataset or list(DATASETS.keys())
    all_frames = []
    root = os.path.abspath(os.path.join(os.path.dirname(__file__), ".."))

    for dataset in selected:
        meta = DATASETS[dataset]
        csv_path = os.path.normpath(os.path.join(root, meta["path"]))
        factors = build_factor_table(
            dataset=dataset,
            csv_path=csv_path,
            target=meta["target"],
            points_per_day=meta["points_per_day"],
            reference_days=args.reference_days,
            alpha=args.alpha,
            beta=args.beta,
            method=args.method,
        )
        output_path = os.path.join(args.output_dir, f"{dataset}_factors.csv")
        factors.to_csv(output_path, index=False)
        all_frames.append(factors)
        print(f"Wrote {output_path}: {len(factors)} rows")

    combined = pd.concat(all_frames, ignore_index=True)
    combined_path = os.path.join(args.output_dir, "all_factors.csv")
    combined.to_csv(combined_path, index=False)
    print(f"Wrote {combined_path}: {len(combined)} rows")


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase4_common.py <==
import glob
import hashlib
import json
import math
import os
import re
import sys
from dataclasses import dataclass

import numpy as np
import pandas as pd

LEE_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), ".."))
if LEE_ROOT not in sys.path:
    sys.path.insert(0, LEE_ROOT)

from models.activations import activation_family


SEEDS = [2024, 2025, 2026]
CONFIG_NAMES = [
    "gelu_all",
    "relu_all",
    "swish_all",
    "tanh_all",
    "softsign_all",
    "tanh_sin001_all",
    "enc_tanh_dec_gelu",
    "enc_gelu_dec_tanh",
    "tanh_all_outtanh",
]

CANONICAL_PROTOCOL = {
    "features": "M",
    "d_model": 512,
    "n_heads": 8,
    "d_ff": 2048,
    "dropout": 0.05,
    "attn": "prob",
    "embed": "timeF",
    "batch_size": 32,
    "train_epochs": 6,
}

ETT_FILES = {
    "ETTh1": "lee_ocil/ETT-small/ETTh1.csv",
    "ETTh2": "lee_ocil/ETT-small/ETTh2.csv",
    "ETTm1": "lee_ocil/ETT-small/ETTm1.csv",
    "ETTm2": "lee_ocil/ETT-small/ETTm2.csv",
}

SOLAR_FILES = {
    "Solar1": "Solar/Site_1_50MW.csv",
    "Solar2": "Solar/Site_2_130MW.csv",
    "Solar3": "Solar/Site_3_30MW.csv",
    "Solar4": "Solar/Site_4_130MW.csv",
    "Solar5": "Solar/Site_5_110MW.csv",
    "Solar6": "Solar/Site_6_35MW.csv",
    "Solar7": "Solar/Site_7_30MW.csv",
    "Solar8": "Solar/Site_8_30MW.csv",
}

CROSS_DATASET_FILES = {
    "Weather": "Weather/weather.csv",
    "Exchange": "Exchange/exchange_rate.csv",
    "ILI": "ILI/national_illness.csv",
    "Electricity": "Electricity/electricity.csv",
    "Traffic": "Traffic/traffic.csv",
}

DATA_FILES = {**ETT_FILES, **SOLAR_FILES, **CROSS_DATASET_FILES}

REMOTE_DATA_FILES = {
    "ETTh1": "lee_ocil/ETT-small/ETTh1.csv",
    "ETTh2": "lee_ocil/ETT-small/ETTh2.csv",
    "ETTm1": "lee_ocil/ETT-small/ETTm1.csv",
    "ETTm2": "lee_ocil/ETT-small/ETTm2.csv",
    "Solar1": "Solar/Site_1_50MW.csv",
    "Solar2": "Solar/Site_2_130MW.csv",
    "Solar3": "Solar/Site_3_30MW.csv",
    "Solar4": "Solar/Site_4_130MW.csv",
    "Solar5": "Solar/Site_5_110MW.csv",
    "Solar6": "Solar/Site_6_35MW.csv",
    "Solar7": "Solar/Site_7_30MW.csv",
    "Solar8": "Solar/Site_8_30MW.csv",
    "Weather": "Weather/weather.csv",
    "Exchange": "Exchange/exchange_rate.csv",
    "ILI": "ILI/national_illness.csv",
    "Electricity": "Electricity/electricity.csv",
    "Traffic": "Traffic/traffic.csv",
}

HORIZONS = {
    "ETTh1": {
        24: {"seq_len": 48, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 3},
        48: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        168: {"seq_len": 168, "label_len": 168, "e_layers": 2, "d_layers": 1, "factor": 5},
        336: {"seq_len": 168, "label_len": 168, "e_layers": 2, "d_layers": 1, "factor": 5},
        720: {"seq_len": 336, "label_len": 336, "e_layers": 2, "d_layers": 1, "factor": 5},
    },
    "ETTh2": {
        24: {"seq_len": 48, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        48: {"seq_len": 96, "label_len": 96, "e_layers": 2, "d_layers": 1, "factor": 5},
        168: {"seq_len": 336, "label_len": 336, "e_layers": 3, "d_layers": 2, "factor": 5},
        336: {"seq_len": 336, "label_len": 168, "e_layers": 3, "d_layers": 2, "factor": 5},
        720: {"seq_len": 720, "label_len": 336, "e_layers": 3, "d_layers": 2, "factor": 5},
    },
    "ETTm1": {
        24: {"seq_len": 672, "label_len": 96, "e_layers": 2, "d_layers": 1, "factor": 5},
        48: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        96: {"seq_len": 384, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
        288: {"seq_len": 672, "label_len": 288, "e_layers": 2, "d_layers": 1, "factor": 5},
        672: {"seq_len": 672, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
    },
    "ETTm2": {
        24: {"seq_len": 672, "label_len": 96, "e_layers": 2, "d_layers": 1, "factor": 5},
        48: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        96: {"seq_len": 384, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
        288: {"seq_len": 672, "label_len": 288, "e_layers": 2, "d_layers": 1, "factor": 5},
        672: {"seq_len": 672, "label_len": 384, "e_layers": 2, "d_layers": 1, "factor": 5},
    },
}

for solar_name in [f"Solar{i}" for i in range(1, 9)]:
    HORIZONS[solar_name] = {
        24: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
        96: {"seq_len": 96, "label_len": 48, "e_layers": 2, "d_layers": 1, "factor": 5},
    }

CONFIG_FLAGS = {
    "gelu_all": {
        "activation": "gelu",
        "encoder_activation": "gelu",
        "decoder_activation": "gelu",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "relu_all": {
        "activation": "relu",
        "encoder_activation": "relu",
        "decoder_activation": "relu",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "swish_all": {
        "activation": "swish",
        "encoder_activation": "swish",
        "decoder_activation": "swish",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "tanh_all": {
        "activation": "tanh",
        "encoder_activation": "tanh",
        "decoder_activation": "tanh",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "softsign_all": {
        "activation": "softsign",
        "encoder_activation": "softsign",
        "decoder_activation": "softsign",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "tanh_sin001_all": {
        "activation": "tanh_sin",
        "encoder_activation": "tanh_sin",
        "decoder_activation": "tanh_sin",
        "output_activation": "linear",
        "amplitude": 0.01,
        "frequency": 1.0,
        "phase": 0.0,
        "lee_type": 1,
    },
    "enc_tanh_dec_gelu": {
        "activation": "gelu",
        "encoder_activation": "tanh",
        "decoder_activation": "gelu",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "enc_gelu_dec_tanh": {
        "activation": "gelu",
        "encoder_activation": "gelu",
        "decoder_activation": "tanh",
        "output_activation": "linear",
        "amplitude": 0.0,
        "lee_type": 1,
    },
    "tanh_all_outtanh": {
        "activation": "tanh",
        "encoder_activation": "tanh",
        "decoder_activation": "tanh",
        "output_activation": "tanh",
        "amplitude": 0.0,
        "lee_type": 1,
    },
}

SUMMARY_GLOBS = [
    "phase2_remote_results/*/results/summary.csv",
    "phase3_remote_results/*/results/summary.csv",
    "phase4_remote_results/*/results/summary.csv",
    "phase4_remote_results/*/*/results/summary.csv",
]

PROTOCOL_COLUMNS = [
    "dataset",
    "pred_len",
    "seq_len",
    "label_len",
    "e_layers",
    "d_layers",
    "factor",
    "batch_size",
    "train_epochs",
    "activation_signature",
    "seed",
]

SETTING_RE = re.compile(
    r"_sl(?P<seq_len>\d+)_ll(?P<label_len>\d+)_pl(?P<pred_len_setting>\d+)"
    r"_dm(?P<d_model>\d+)_nh(?P<n_heads>\d+)_el(?P<e_layers>\d+)"
    r"_dl(?P<d_layers>\d+)_df(?P<d_ff>\d+)_fc(?P<factor>\d+)_seed(?P<seed_setting>\d+)_"
)


@dataclass(frozen=True)
class RunPaths:
    summary_path: str
    setting: str
    result_dir: str
    config_path: str
    pred_path: str
    true_path: str


def activation_signature(activation, encoder_activation, decoder_activation, output_activation, amplitude, lee_type):
    return (
        f"act={activation}|enc={encoder_activation}|dec={decoder_activation}|"
        f"out={output_activation}|a={float(amplitude):g}|lee={int(float(lee_type))}"
    )


def config_signature(config_name):
    config = CONFIG_FLAGS[config_name]
    return activation_signature(
        config["activation"],
        config["encoder_activation"],
        config["decoder_activation"],
        config["output_activation"],
        config.get("amplitude", 0.0),
        config.get("lee_type", 1),
    )


def config_from_signature(signature):
    reverse = {config_signature(name): name for name in CONFIG_NAMES}
    return reverse.get(signature, "")


def all_cells():
    rows = []
    for dataset in ["ETTh1", "ETTh2", "ETTm1", "ETTm2"] + [f"Solar{i}" for i in range(1, 9)]:
        for pred_len, protocol in HORIZONS[dataset].items():
            rows.append({"dataset": dataset, "pred_len": pred_len, **protocol})
    return rows


def expected_matrix():
    rows = []
    for cell in all_cells():
        for config_name in CONFIG_NAMES:
            config = CONFIG_FLAGS[config_name]
            sig = config_signature(config_name)
            for seed in SEEDS:
                rows.append(
                    {
                        **cell,
                        **CANONICAL_PROTOCOL,
                        "config_name": config_name,
                        "activation": config["activation"],
                        "activation_family": activation_family(config["activation"]),
                        "encoder_activation": config["encoder_activation"],
                        "decoder_activation": config["decoder_activation"],
                        "output_activation": config["output_activation"],
                        "amplitude": config.get("amplitude", 0.0),
                        "frequency": config.get("frequency", 1.0),
                        "phase": config.get("phase", 0.0),
                        "lee_type": config.get("lee_type", 1),
                        "activation_signature": sig,
                        "seed": seed,
                        "target": target_for_dataset(cell["dataset"]),
                        "freq": freq_for_dataset(cell["dataset"]),
                        "data_path": data_path_for_dataset(cell["dataset"]),
                    }
                )
    return pd.DataFrame(rows)


def target_for_dataset(dataset):
    return "Power" if dataset.startswith("Solar") else "OT"


def freq_for_dataset(dataset):
    if dataset == "Weather":
        return "t"
    if dataset == "Exchange":
        return "d"
    if dataset == "ILI":
        return "w"
    if dataset in {"Electricity", "Traffic"}:
        return "h"
    return "t" if dataset.startswith("Solar") or dataset.startswith("ETTm") else "h"


def root_path_for_dataset(dataset):
    if dataset.startswith("Solar"):
        return "../Solar"
    if dataset == "Weather":
        return "../Weather"
    if dataset == "Exchange":
        return "../Exchange"
    if dataset == "ILI":
        return "../ILI"
    if dataset == "Electricity":
        return "../Electricity"
    if dataset == "Traffic":
        return "../Traffic"
    return "./ETT-small"


def data_path_for_dataset(dataset):
    if dataset in ETT_FILES:
        return os.path.basename(ETT_FILES[dataset])
    if dataset in CROSS_DATASET_FILES:
        return os.path.basename(CROSS_DATASET_FILES[dataset])
    return os.path.basename(SOLAR_FILES[dataset])


def result_paths(summary_path, setting):
    result_root = os.path.dirname(summary_path)
    result_dir = os.path.join(result_root, str(setting))
    return RunPaths(
        summary_path=summary_path,
        setting=str(setting),
        result_dir=result_dir,
        config_path=os.path.join(result_dir, "config.json"),
        pred_path=os.path.join(result_dir, "pred.npy"),
        true_path=os.path.join(result_dir, "true.npy"),
    )


def as_number(value, default=np.nan):
    try:
        if value == "" or pd.isna(value):
            return default
        return float(value)
    except (TypeError, ValueError):
        return default


def normalize_scalar(value):
    if value is None:
        return ""
    if isinstance(value, str):
        return value
    if isinstance(value, (float, np.floating)):
        if math.isnan(float(value)):
            return ""
        if float(value).is_integer():
            return str(int(value))
        return f"{float(value):g}"
    if isinstance(value, (int, np.integer)):
        return str(int(value))
    return str(value)


def run_key(row):
    return tuple(normalize_scalar(row.get(column, "")) for column in PROTOCOL_COLUMNS)


def fill_summary_from_config(row):
    paths = result_paths(row["source_summary"], row.get("setting", ""))
    if os.path.exists(paths.config_path):
        try:
            with open(paths.config_path, "r", encoding="utf-8") as handle:
                config = json.load(handle)
        except (json.JSONDecodeError, OSError):
            config = {}
        for column in [
            "dataset",
            "pred_len",
            "seed",
            "activation",
            "encoder_activation",
            "decoder_activation",
            "output_activation",
            "activation_signature",
            "seq_len",
            "label_len",
            "d_model",
            "n_heads",
            "e_layers",
            "d_layers",
            "d_ff",
            "factor",
            "dropout",
            "attn",
            "embed",
            "batch_size",
            "train_epochs",
            "target",
            "features",
            "amplitude",
            "frequency",
            "phase",
            "lee_type",
            "data_path",
            "root_path",
        ]:
            if row.get(column, "") == "" or pd.isna(row.get(column, np.nan)):
                row[column] = config.get(column, row.get(column, ""))
        row["config_path"] = paths.config_path
        row["has_config"] = True
    else:
        row["config_path"] = ""
        row["has_config"] = False
    row["pred_path"] = paths.pred_path if os.path.exists(paths.pred_path) else ""
    row["true_path"] = paths.true_path if os.path.exists(paths.true_path) else ""
    row["has_arrays"] = bool(row["pred_path"] and row["true_path"] and row["has_config"])
    return row


def read_summary(path):
    frame = pd.read_csv(path)
    frame["source_summary"] = path
    frame["_source_order"] = np.arange(len(frame))
    for column in [
        "setting",
        "dataset",
        "activation",
        "encoder_activation",
        "decoder_activation",
        "output_activation",
        "activation_signature",
        "features",
        "target",
        "des",
        "run_id",
        "server_id",
        "server_ip",
        "attn",
        "embed",
    ]:
        if column not in frame.columns:
            frame[column] = ""
        frame[column] = frame[column].fillna("")
    for column in [
        "pred_len",
        "seed",
        "seq_len",
        "label_len",
        "d_model",
        "n_heads",
        "e_layers",
        "d_layers",
        "d_ff",
        "factor",
        "dropout",
        "batch_size",
        "train_epochs",
        "amplitude",
        "frequency",
        "phase",
        "lee_type",
        "mse",
        "mae",
    ]:
        if column not in frame.columns:
            frame[column] = np.nan

    parsed = frame["setting"].fillna("").str.extract(SETTING_RE)
    for column in ["seq_len", "label_len", "d_model", "n_heads", "e_layers", "d_layers", "d_ff", "factor"]:
        frame[column] = pd.to_numeric(frame[column], errors="coerce").fillna(
            pd.to_numeric(parsed[column], errors="coerce")
        )
    frame["pred_len"] = pd.to_numeric(frame["pred_len"], errors="coerce").fillna(
        pd.to_numeric(parsed["pred_len_setting"], errors="coerce")
    )
    frame["seed"] = pd.to_numeric(frame["seed"], errors="coerce").fillna(
        pd.to_numeric(parsed["seed_setting"], errors="coerce")
    )

    rows = []
    for row in frame.to_dict("records"):
        row = fill_summary_from_config(row)
        activation = row.get("activation", "")
        if not row.get("encoder_activation", ""):
            row["encoder_activation"] = activation
        if not row.get("decoder_activation", ""):
            row["decoder_activation"] = activation
        if not row.get("output_activation", ""):
            row["output_activation"] = "linear"
        if not row.get("activation_signature", ""):
            row["activation_signature"] = activation_signature(
                activation,
                row["encoder_activation"],
                row["decoder_activation"],
                row["output_activation"],
                as_number(row.get("amplitude", 0.0), 0.0),
                as_number(row.get("lee_type", 1), 1),
            )
        row["config_name"] = config_from_signature(row["activation_signature"])
        rows.append(row)
    return pd.DataFrame(rows)


def read_all_summaries(patterns=None):
    paths = []
    for pattern in patterns or SUMMARY_GLOBS:
        paths.extend(glob.glob(pattern))
    paths = sorted(set(paths))
    if not paths:
        return pd.DataFrame()
    frames = [read_summary(path) for path in paths]
    return pd.concat(frames, ignore_index=True)


def reusable_runs(expected, summaries):
    if summaries.empty:
        return pd.DataFrame(), expected.copy()

    exp = expected.copy()
    exp["_run_key"] = exp.apply(run_key, axis=1)
    candidate = summaries.copy()
    for column in [
        "pred_len",
        "seed",
        "seq_len",
        "label_len",
        "e_layers",
        "d_layers",
        "factor",
        "batch_size",
        "train_epochs",
    ]:
        candidate[column] = pd.to_numeric(candidate[column], errors="coerce")
    candidate = candidate[
        (candidate["config_name"] != "")
        & (candidate["has_config"].astype(bool))
        & candidate["mse"].notna()
        & candidate["mae"].notna()
        & (candidate["batch_size"] == CANONICAL_PROTOCOL["batch_size"])
        & (candidate["train_epochs"] == CANONICAL_PROTOCOL["train_epochs"])
        & (candidate["embed"] == CANONICAL_PROTOCOL["embed"])
        & (candidate["attn"] == CANONICAL_PROTOCOL["attn"])
        & (~candidate["des"].fillna("").str.contains("bs4|bs8|batch_adjusted|lee_bs", regex=True))
        & (~candidate["setting"].fillna("").str.contains("bs4|bs8|batch_adjusted|lee_bs", regex=True))
    ].copy()
    candidate["_run_key"] = candidate.apply(run_key, axis=1)
    candidate = candidate[candidate["_run_key"].isin(set(exp["_run_key"]))]
    candidate["_dedupe_order"] = np.arange(len(candidate))
    candidate["_has_arrays_order"] = candidate["has_arrays"].astype(bool).astype(int)
    candidate = (
        candidate.sort_values(["_has_arrays_order", "source_summary", "_source_order", "_dedupe_order"])
        .drop_duplicates("_run_key", keep="last")
        .copy()
    )
    reusable = exp.merge(
        candidate[
            [
                "_run_key",
                "setting",
                "source_summary",
                "config_path",
                "pred_path",
                "true_path",
                "has_arrays",
                "server_id",
                "server_ip",
                "run_id",
                "des",
                "mse",
                "mae",
            ]
        ],
        on="_run_key",
        how="inner",
    ).drop(columns=["_run_key"])
    missing = exp[~exp["_run_key"].isin(set(reusable.apply(run_key, axis=1)))].drop(columns=["_run_key"])
    return reusable, missing


def validate_local_data(project_root="."):
    rows = []
    required = {
        "ETTh1": {"target": "OT", "min_rows": 1},
        "ETTh2": {"target": "OT", "min_rows": 1},
        "ETTm1": {"target": "OT", "min_rows": 1},
        "ETTm2": {"target": "OT", "min_rows": 1},
        **{f"Solar{i}": {"target": "Power", "min_rows": 1} for i in range(1, 9)},
    }
    for dataset, rel_path in DATA_FILES.items():
        path = os.path.join(project_root, rel_path)
        row = {"dataset": dataset, "path": rel_path, "exists": os.path.exists(path)}
        if not row["exists"]:
            row.update({"ok": False, "rows": 0, "columns": "", "reason": "missing"})
            rows.append(row)
            continue
        try:
            frame = pd.read_csv(path)
            columns = frame.columns.tolist()
            target = required[dataset]["target"]
            total_nan = int(frame.isna().sum().sum())
            target_nan = int(frame[target].isna().sum()) if target in columns else -1
            schema_ok = "date" in columns and target in columns and len(frame) >= required[dataset]["min_rows"]
            ok = bool(schema_ok and total_nan == 0 and target_nan == 0)
            reasons = []
            if not schema_ok:
                reasons.append(f"need date/{target} and >= {required[dataset]['min_rows']} rows")
            if target_nan > 0:
                reasons.append(f"{target} has {target_nan} NaN")
            if total_nan > 0:
                reasons.append(f"file has {total_nan} total NaN")
            row.update(
                {
                    "ok": ok,
                    "rows": len(frame),
                    "columns": ",".join(columns),
                    "target_nan": target_nan,
                    "total_nan": total_nan,
                    "sha256": file_sha256(path),
                    "reason": "; ".join(reasons),
                }
            )
        except Exception as exc:
            row.update({"ok": False, "rows": 0, "columns": "", "reason": repr(exc)})
        rows.append(row)
    return pd.DataFrame(rows)


def file_sha256(path, chunk_size=1024 * 1024):
    digest = hashlib.sha256()
    with open(path, "rb") as handle:
        for chunk in iter(lambda: handle.read(chunk_size), b""):
            digest.update(chunk)
    return digest.hexdigest()


==> artifacts/rule_induction/code/phase4_model_aware_router.py <==
#!/usr/bin/env python3
import argparse
import os
import sys

import numpy as np
import pandas as pd

SCRIPT_DIR = os.path.dirname(__file__)
if SCRIPT_DIR not in sys.path:
    sys.path.insert(0, SCRIPT_DIR)

from phase4_report_utils import markdown_table
from phase4_router_feasibility import build_feature_table, safe_corr


ACTION_ORDER = ["baseline", "bounded_linear", "output_tanh", "other_linear"]


def ensure_columns(df, defaults):
    out = df.copy()
    for column, value in defaults.items():
        if column not in out.columns:
            out[column] = value
        out[column] = out[column].fillna(value)
    return out


def load_scope(path, model_scope, model_family, baseline_config, search_space):
    df = pd.read_csv(path)
    defaults = {
        "label_len": 0,
        "d_layers": 0,
        "factor": 0,
        "patch_len": 0,
        "stride": 0,
        "d_model": 0,
        "n_heads": 0,
        "d_ff": 0,
        "batch_size": 0,
        "train_epochs": 0,
        "placement": "",
    }
    df = ensure_columns(df, defaults)
    if "mse_mean" not in df.columns and "mse" in df.columns:
        group_cols = [
            "dataset",
            "pred_len",
            "seq_len",
            "label_len",
            "e_layers",
            "d_layers",
            "factor",
            "d_model",
            "n_heads",
            "d_ff",
            "batch_size",
            "train_epochs",
            "patch_len",
            "stride",
            "config_name",
            "placement",
        ]
        group_cols = [col for col in group_cols if col in df.columns]
        df = df.groupby(group_cols, dropna=False).agg(mse_mean=("mse", "mean")).reset_index()
        df = ensure_columns(df, defaults)
    df["model_scope"] = model_scope
    df["model_family"] = model_family
    df["baseline_config"] = baseline_config
    df["search_space"] = search_space
    return df


def config_action(config_name, baseline_config):
    name = str(config_name)
    if name == str(baseline_config):
        return "baseline"
    if "outtanh" in name or "out=tanh" in name:
        return "output_tanh"
    if "tanh" in name or "softsign" in name:
        return "bounded_linear"
    return "other_linear"


def model_metadata(rows):
    out = rows.copy()
    out["pred_to_seq_ratio"] = out["pred_len"] / out["seq_len"].replace(0, np.nan)
    out["ffn_to_model_ratio"] = out["d_ff"] / out["d_model"].replace(0, np.nan)
    out["has_patch"] = (out["patch_len"] > 0).astype(float)
    out["patch_to_seq_ratio"] = out["patch_len"] / out["seq_len"].replace(0, np.nan)
    out["stride_to_patch_ratio"] = out["stride"] / out["patch_len"].replace(0, np.nan)
    out["has_decoder"] = (out["d_layers"] > 0).astype(float)
    out["is_informer"] = (out["model_family"] == "Informer").astype(float)
    out["is_patchtst"] = (out["model_family"] == "PatchTST").astype(float)
    out["is_itransformer"] = (out["model_family"] == "iTransformer").astype(float)
    if "config_name" in out.columns:
        output_tanh_source = out["config_name"].astype(str)
    else:
        config_cols = [c for c in ["oracle_config", "static_config", "search_space"] if c in out.columns]
        output_tanh_source = out[config_cols].astype(str).agg(" ".join, axis=1) if config_cols else pd.Series("", index=out.index)
    if "scope_has_output_tanh" not in out.columns:
        scope_has_outtanh = output_tanh_source.groupby(out["model_scope"]).transform(
            lambda s: float(s.astype(str).str.contains("outtanh|out=tanh|placement_probe", regex=True).any())
        )
        out["scope_has_output_tanh"] = scope_has_outtanh
    if "scope_config_count" not in out.columns:
        if "config_name" in out.columns:
            out["scope_config_count"] = out.groupby("model_scope")["config_name"].transform("nunique").astype(float)
        else:
            out["scope_config_count"] = out.groupby("model_scope")["search_space"].transform("count").astype(float)
    return out


def build_model_cells(all_results):
    df = all_results.copy()
    df["action"] = df.apply(lambda row: config_action(row["config_name"], row["baseline_config"]), axis=1)
    scope_stats = df.groupby("model_scope", dropna=False).agg(
        scope_config_count=("config_name", "nunique"),
        scope_has_output_tanh=("config_name", lambda s: float(s.astype(str).str.contains("outtanh|out=tanh", regex=True).any())),
    ).reset_index()
    keys = [
        "model_scope",
        "model_family",
        "search_space",
        "dataset",
        "pred_len",
        "seq_len",
        "label_len",
        "e_layers",
        "d_layers",
        "factor",
        "d_model",
        "n_heads",
        "d_ff",
        "batch_size",
        "train_epochs",
        "patch_len",
        "stride",
        "baseline_config",
    ]
    idx = df.groupby(keys, dropna=False)["mse_mean"].idxmin()
    best = df.loc[idx, keys + ["config_name", "mse_mean", "action"]].rename(
        columns={"config_name": "oracle_config", "mse_mean": "oracle_mse", "action": "oracle_action"}
    )
    base = df[df["config_name"] == df["baseline_config"]][keys + ["mse_mean"]].rename(
        columns={"mse_mean": "baseline_mse"}
    )
    cells = best.merge(base, on=keys, how="left")

    ranked = df.copy()
    ranked["rank_in_cell"] = ranked.groupby(keys, dropna=False)["mse_mean"].rank(method="min")
    static = ranked.groupby(["model_scope", "config_name"], dropna=False)["rank_in_cell"].mean().reset_index()
    static = static.sort_values(["model_scope", "rank_in_cell", "config_name"]).groupby("model_scope").head(1)
    static = static.rename(columns={"config_name": "static_config"})
    static_mse = df.merge(static[["model_scope", "static_config"]], on="model_scope", how="left")
    static_mse = static_mse[static_mse["config_name"] == static_mse["static_config"]][keys + ["static_config", "mse_mean"]].rename(
        columns={"mse_mean": "static_mse"}
    )
    cells = cells.merge(static_mse, on=keys, how="left")
    cells["oracle_gain_vs_baseline"] = (cells["baseline_mse"] - cells["oracle_mse"]) / cells["baseline_mse"]
    cells["static_gain_vs_baseline"] = (cells["baseline_mse"] - cells["static_mse"]) / cells["baseline_mse"]
    cells["static_regret_vs_oracle"] = (cells["static_mse"] - cells["oracle_mse"]) / cells["oracle_mse"]
    cells["baseline_is_oracle"] = cells["oracle_action"] == "baseline"
    cells = cells.merge(scope_stats, on="model_scope", how="left")
    return cells, df


def build_action_table(results, cells):
    keys = [
        "model_scope",
        "dataset",
        "pred_len",
        "seq_len",
        "label_len",
        "e_layers",
        "d_layers",
        "factor",
    ]
    rows = []
    for cell_key, group in results.groupby(keys, dropna=False):
        cell = dict(zip(keys, cell_key))
        scope = group["model_scope"].iloc[0]
        baseline_config = group["baseline_config"].iloc[0]
        for action, action_group in group.groupby("action", dropna=False):
            best_row = action_group.sort_values("mse_mean").iloc[0]
            rows.append(
                {
                    **cell,
                    "action": action,
                    "action_config": best_row["config_name"],
                    "action_mse": float(best_row["mse_mean"]),
                    "model_scope": scope,
                    "baseline_config": baseline_config,
                }
            )
    out = pd.DataFrame(rows)
    cell_scores = cells[
        keys
        + [
            "baseline_mse",
            "oracle_mse",
            "static_mse",
            "oracle_action",
            "static_config",
        ]
    ].drop_duplicates()
    out = out.merge(cell_scores, on=keys, how="left")
    out["action_gain_vs_baseline"] = (out["baseline_mse"] - out["action_mse"]) / out["baseline_mse"]
    out["action_regret_vs_oracle"] = (out["action_mse"] - out["oracle_mse"]) / out["oracle_mse"]
    out["action_gain_vs_static"] = (out["static_mse"] - out["action_mse"]) / out["static_mse"]
    return out


def standardize_feature_frame(cells, factors_dir, lee_root):
    factor_agg = cells[
        ["dataset", "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "factor"]
    ].drop_duplicates()
    features = build_feature_table(factor_agg, factors_dir, lee_root, max_windows=1024)
    merge_keys = ["dataset", "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "factor"]
    out = cells.merge(features, on=merge_keys, how="left")
    out = model_metadata(out)
    return out


def usable_features(df):
    prefixes = ("input_", "router_")
    meta = [
        "pred_len",
        "seq_len",
        "pred_to_seq_ratio",
        "e_layers",
        "d_layers",
        "d_model",
        "n_heads",
        "d_ff",
        "ffn_to_model_ratio",
        "batch_size",
        "train_epochs",
        "patch_len",
        "stride",
        "patch_to_seq_ratio",
        "stride_to_patch_ratio",
        "has_patch",
        "has_decoder",
        "is_informer",
        "is_patchtst",
        "is_itransformer",
        "scope_has_output_tanh",
        "scope_config_count",
    ]
    cols = [c for c in df.columns if c.startswith(prefixes) and not c.endswith("_bin")]
    cols += [c for c in meta if c in df.columns]
    usable = []
    for col in dict.fromkeys(cols):
        if col in {"router_source_csv", "router_window_count"}:
            continue
        values = pd.to_numeric(df[col], errors="coerce")
        if values.notna().sum() >= 20 and values.nunique(dropna=True) >= 2:
            df[col] = values
            usable.append(col)
    return usable


def split_groups(df, mode):
    reset = df.reset_index(drop=True)
    if mode == "leave_cell":
        return [
            (f"{r.model_scope}:{r.dataset}/{int(r.pred_len)}", reset.index[
                (reset["model_scope"] == r.model_scope)
                & (reset["dataset"] == r.dataset)
                & (reset["pred_len"] == r.pred_len)
            ].tolist())
            for r in reset[["model_scope", "dataset", "pred_len"]].drop_duplicates().itertuples(index=False)
        ]
    if mode == "leave_dataset":
        return [(d, reset.index[reset["dataset"] == d].tolist()) for d in sorted(reset["dataset"].unique())]
    if mode == "leave_model_scope":
        return [(m, reset.index[reset["model_scope"] == m].tolist()) for m in sorted(reset["model_scope"].unique())]
    if mode == "leave_family":
        return [(m, reset.index[reset["model_family"] == m].tolist()) for m in sorted(reset["model_family"].unique())]
    raise ValueError(mode)


def bin_value(value, q1, q2):
    if pd.isna(value):
        return "mid"
    if value <= q1:
        return "low"
    if value <= q2:
        return "mid"
    return "high"


def action_allowed_for_scope(train_actions, scope, action):
    return not train_actions[(train_actions["model_scope"] == scope) & (train_actions["action"] == action)].empty


def fallback_action_for_scope(train_actions, scope):
    scope_rows = train_actions[train_actions["model_scope"] == scope]
    if scope_rows.empty:
        return "baseline"
    score_col = "action_regret_vs_oracle" if "action_regret_vs_oracle" in scope_rows.columns else "action_mse"
    means = scope_rows.groupby("action")[score_col].mean().sort_values()
    return str(means.index[0])


def fit_rule(train_cells, train_actions, feature):
    values = pd.to_numeric(train_cells[feature], errors="coerce").dropna()
    if values.nunique() < 3:
        q1 = q2 = float(values.median()) if not values.empty else 0.0
    else:
        q1, q2 = np.nanquantile(values.to_numpy(float), [1 / 3, 2 / 3])
    feature_frame = train_cells[["model_scope", "dataset", "pred_len"]].copy()
    feature_frame["__feature_value"] = train_cells[feature].to_numpy()
    train = train_actions.merge(
        feature_frame,
        on=["model_scope", "dataset", "pred_len"],
        how="inner",
    )
    train["factor_bin"] = train["__feature_value"].apply(lambda v: bin_value(v, q1, q2))
    choices = {}
    for (scope, factor_bin), group in train.groupby(["model_scope", "factor_bin"], dropna=False):
        score_col = "action_regret_vs_oracle" if "action_regret_vs_oracle" in group.columns else "action_mse"
        scores = group.groupby("action")[score_col].mean().sort_values()
        choices[(scope, str(factor_bin))] = str(scores.index[0]) if not scores.empty else "baseline"
    return {"feature": feature, "q1": float(q1), "q2": float(q2), "choices": choices}


def choose_action(rule, row, train_actions):
    scope = row["model_scope"]
    factor_bin = bin_value(row.get(rule["feature"], np.nan), rule["q1"], rule["q2"])
    action = rule["choices"].get((scope, factor_bin))
    if action is None:
        action = fallback_action_for_scope(train_actions, scope)
    if not action_allowed_for_scope(train_actions, scope, action):
        action = fallback_action_for_scope(train_actions, scope)
    return action


def action_to_config(train_actions, scope, action):
    group = train_actions[(train_actions["model_scope"] == scope) & (train_actions["action"] == action)]
    if group.empty:
        group = train_actions[train_actions["model_scope"] == scope]
    if group.empty:
        return None
    score_col = "action_regret_vs_oracle" if "action_regret_vs_oracle" in group.columns else "action_mse"
    means = group.groupby(["action_config"], dropna=False)[score_col].mean().sort_values()
    return str(means.index[0])


def first_lookup(lookup, key):
    row = lookup.loc[key]
    if isinstance(row, pd.DataFrame):
        row = row.iloc[0]
    return row


def evaluate_rule(rule, test_cells, train_actions, all_actions, all_results, evaluation_granularity):
    action_lookup = all_actions.set_index(["model_scope", "dataset", "pred_len", "action"])
    config_lookup = all_results.set_index(["model_scope", "dataset", "pred_len", "config_name"])
    rows = []
    for _, row in test_cells.iterrows():
        action = choose_action(rule, row, train_actions)
        config = action_to_config(train_actions, row["model_scope"], action)
        fallback_used = False
        if evaluation_granularity == "action_oracle":
            try:
                action_row = first_lookup(action_lookup, (row["model_scope"], row["dataset"], row["pred_len"], action))
                chosen_mse = float(action_row["action_mse"])
                config = str(action_row["action_config"])
            except KeyError:
                action = "baseline"
                action_row = first_lookup(action_lookup, (row["model_scope"], row["dataset"], row["pred_len"], action))
                chosen_mse = float(action_row["action_mse"])
                config = str(action_row["action_config"])
                fallback_used = True
        else:
            if config is None or str(config) == "nan":
                config = row["baseline_config"]
                action = "baseline"
                fallback_used = True
            try:
                config_row = first_lookup(config_lookup, (row["model_scope"], row["dataset"], row["pred_len"], str(config)))
                chosen_mse = float(config_row["mse_mean"])
            except KeyError:
                config = row["baseline_config"]
                action = "baseline"
                config_row = first_lookup(config_lookup, (row["model_scope"], row["dataset"], row["pred_len"], str(config)))
                chosen_mse = float(config_row["mse_mean"])
                fallback_used = True
        rows.append(
            {
                "model_scope": row["model_scope"],
                "model_family": row["model_family"],
                "dataset": row["dataset"],
                "pred_len": row["pred_len"],
                "chosen_action": action,
                "chosen_config": config,
                "chosen_mse": chosen_mse,
                "oracle_action": row["oracle_action"],
                "oracle_config": row["oracle_config"],
                "oracle_mse": row["oracle_mse"],
                "baseline_mse": row["baseline_mse"],
                "static_config": row["static_config"],
                "static_mse": row["static_mse"],
                "fallback_used": fallback_used,
            }
        )
    return score_predictions(pd.DataFrame(rows))


def score_predictions(df):
    out = df.copy()
    out["gain_vs_baseline"] = (out["baseline_mse"] - out["chosen_mse"]) / out["baseline_mse"]
    out["gain_vs_static"] = (out["static_mse"] - out["chosen_mse"]) / out["static_mse"]
    out["regret_vs_oracle"] = (out["chosen_mse"] - out["oracle_mse"]) / out["oracle_mse"]
    out["action_hit"] = out["chosen_action"] == out["oracle_action"]
    out["config_hit"] = out["chosen_config"] == out["oracle_config"]
    return out


def inner_select_feature(train_cells, all_actions, all_results, feature_cols, evaluation_granularity):
    if len(train_cells) < 10:
        return feature_cols[0], pd.DataFrame()
    rows = []
    reset = train_cells.reset_index(drop=True)
    for feature in feature_cols:
        predictions = []
        for _, test_idx in split_groups(reset, "leave_cell"):
            test = reset.loc[test_idx]
            train = reset.drop(index=test_idx)
            train_keys = train[["model_scope", "dataset", "pred_len"]]
            train_actions = all_actions.merge(train_keys, on=["model_scope", "dataset", "pred_len"], how="inner")
            rule = fit_rule(train, train_actions, feature)
            predictions.append(evaluate_rule(rule, test, train_actions, all_actions, all_results, evaluation_granularity))
        pred = pd.concat(predictions, ignore_index=True)
        rows.append(
            {
                "feature": feature,
                "inner_mean_gain_vs_static": pred["gain_vs_static"].mean(),
                "inner_positive_vs_static_rate": (pred["gain_vs_static"] > 0).mean(),
                "inner_regret_vs_oracle": pred["regret_vs_oracle"].mean(),
                "inner_action_hit_rate": pred["action_hit"].mean(),
            }
        )
    scores = pd.DataFrame(rows).sort_values(
        ["inner_mean_gain_vs_static", "inner_positive_vs_static_rate", "inner_regret_vs_oracle"],
        ascending=[False, False, True],
    )
    return str(scores.iloc[0]["feature"]), scores


def train_score_select_feature(train_cells, all_actions, all_results, feature_cols, evaluation_granularity):
    if len(train_cells) < 4:
        return feature_cols[0], pd.DataFrame()
    train_keys = train_cells[["model_scope", "dataset", "pred_len"]]
    train_actions = all_actions.merge(train_keys, on=["model_scope", "dataset", "pred_len"], how="inner")
    rows = []
    for feature in feature_cols:
        rule = fit_rule(train_cells, train_actions, feature)
        pred = evaluate_rule(rule, train_cells, train_actions, all_actions, all_results, evaluation_granularity)
        rows.append(
            {
                "feature": feature,
                "train_mean_gain_vs_static": pred["gain_vs_static"].mean(),
                "train_positive_vs_static_rate": (pred["gain_vs_static"] > 0).mean(),
                "train_regret_vs_oracle": pred["regret_vs_oracle"].mean(),
                "train_action_hit_rate": pred["action_hit"].mean(),
            }
        )
    scores = pd.DataFrame(rows).sort_values(
        ["train_mean_gain_vs_static", "train_positive_vs_static_rate", "train_regret_vs_oracle"],
        ascending=[False, False, True],
    )
    return str(scores.iloc[0]["feature"]), scores


def evaluate_router(cells, actions, results, feature_cols, mode, selection_mode, evaluation_granularity):
    predictions = []
    inner_scores = []
    reset = cells.reset_index(drop=True)
    for fold, test_idx in split_groups(reset, mode):
        test = reset.loc[test_idx]
        train = reset.drop(index=test_idx)
        if train.empty or test.empty:
            continue
        if selection_mode == "nested":
            feature, scores = inner_select_feature(train, actions, results, feature_cols, evaluation_granularity)
        else:
            feature, scores = train_score_select_feature(train, actions, results, feature_cols, evaluation_granularity)
        scores["outer_mode"] = mode
        scores["outer_fold"] = str(fold)
        scores["selection_mode"] = selection_mode
        inner_scores.append(scores)
        train_keys = train[["model_scope", "dataset", "pred_len"]]
        train_actions = actions.merge(train_keys, on=["model_scope", "dataset", "pred_len"], how="inner")
        rule = fit_rule(train, train_actions, feature)
        pred = evaluate_rule(rule, test, train_actions, actions, results, evaluation_granularity)
        pred["split_mode"] = mode
        pred["fold"] = str(fold)
        pred["selected_feature"] = feature
        predictions.append(pred)
    return pd.concat(predictions, ignore_index=True), pd.concat(inner_scores, ignore_index=True)


def summarize(name, pred, static_regret):
    return {
        "eval_name": name,
        "cell_count": int(len(pred)),
        "mean_gain_vs_baseline": float(pred["gain_vs_baseline"].mean()),
        "mean_gain_vs_static": float(pred["gain_vs_static"].mean()),
        "positive_vs_static_rate": float((pred["gain_vs_static"] > 0).mean()),
        "mean_regret_vs_oracle": float(pred["regret_vs_oracle"].mean()),
        "regret_reduction_vs_static": float(
            (static_regret - pred["regret_vs_oracle"].mean()) / static_regret
        )
        if static_regret > 1e-8
        else np.nan,
        "action_hit_rate": float(pred["action_hit"].mean()),
        "config_hit_rate": float(pred["config_hit"].mean()),
    }


def correlation_table(cells, feature_cols):
    rows = []
    targets = ["oracle_gain_vs_baseline", "static_regret_vs_oracle"]
    cells["oracle_nonbaseline"] = (~cells["baseline_is_oracle"]).astype(float)
    targets.append("oracle_nonbaseline")
    for target in targets:
        for feature in feature_cols:
            rows.append(
                {
                    "target": target,
                    "feature": feature,
                    "spearman": safe_corr(cells[feature], cells[target], "spearman"),
                    "pearson": safe_corr(cells[feature], cells[target], "pearson"),
                }
            )
    out = pd.DataFrame(rows)
    out["abs_spearman"] = out["spearman"].abs()
    return out.sort_values("abs_spearman", ascending=False)


def write_summary(path, context):
    lines = [
        "# Model-Aware Router Feasibility Summary",
        "",
        f"- Model-cell rows: {context['cell_count']}",
        f"- Feature count: {context['feature_count']}",
        f"- Router feature search count: {context['router_feature_count']}",
        f"- Static mean regret vs oracle: {context['static_regret']:.4f}",
        f"- Feature-selection mode: {context['selection_mode']}",
        f"- Evaluation granularity: {context['evaluation_granularity']}",
        "",
        "## Evaluation",
        "",
        markdown_table(context["eval_summary"]),
        "",
        "## Top Correlations",
        "",
        markdown_table(context["correlations"].head(15)),
        "",
        "## Verdict",
        "",
        context["verdict"],
    ]
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def main():
    parser = argparse.ArgumentParser(description="Cross-architecture model-aware activation router audit")
    parser.add_argument("--factors_dir", required=True)
    parser.add_argument("--output_dir", default="phase4_remote_results/analysis_current/factors_router/model_aware")
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--router_top_features", type=int, default=20)
    parser.add_argument("--informer", default="phase4_remote_results/analysis_current/phase4_protocol_aggregate.csv")
    parser.add_argument("--patchtst", default="patchtst_remote_results/analysis_patchtst_transfer_actfix/patchtst_transfer_aggregate.csv")
    parser.add_argument("--itransformer_stage1", default="itransformer_remote_results/analysis_itransformer_stage1_actfix3/itransformer_protocol_aggregate.csv")
    parser.add_argument("--itransformer_placeprobe", default="itransformer_remote_results/analysis_itransformer_placeprobe_20260522/itransformer_protocol_aggregate.csv")
    parser.add_argument("--selection_mode", choices=["train_score", "nested"], default="train_score")
    parser.add_argument("--evaluation_granularity", choices=["config", "action_oracle"], default="config")
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    scopes = [
        load_scope(args.informer, "Informer-fullgrid", "Informer", "gelu_all", "fullgrid"),
        load_scope(args.patchtst, "PatchTST-transfer", "PatchTST", "gelu_ffn_linear", "transfer"),
        load_scope(args.itransformer_stage1, "iTransformer-stage1", "iTransformer", "gelu_ffn_linear", "ffn_only"),
        load_scope(args.itransformer_placeprobe, "iTransformer-placeprobe", "iTransformer", "gelu_ffn_linear", "placement_probe"),
    ]
    results = pd.concat(scopes, ignore_index=True)
    cells, results_with_actions = build_model_cells(results)
    actions = build_action_table(results_with_actions, cells)
    cells = standardize_feature_frame(cells, args.factors_dir, args.lee_root)
    feature_cols = usable_features(cells)
    corr = correlation_table(cells, feature_cols)
    router_features = corr["feature"].drop_duplicates().head(args.router_top_features).tolist()
    if len(router_features) < 5:
        router_features = feature_cols

    evals = []
    inners = []
    for mode in ["leave_cell", "leave_dataset", "leave_model_scope", "leave_family"]:
        pred, inner = evaluate_router(
            cells,
            actions,
            results_with_actions,
            router_features,
            mode,
            args.selection_mode,
            args.evaluation_granularity,
        )
        pred.to_csv(os.path.join(args.output_dir, f"phase4_model_aware_router_{mode}.csv"), index=False)
        inner.to_csv(os.path.join(args.output_dir, f"phase4_model_aware_router_{mode}_inner_scores.csv"), index=False)
        evals.append(summarize(mode, pred, float(cells["static_regret_vs_oracle"].mean())))
        inners.append(inner)
    eval_summary = pd.DataFrame(evals)

    go_row = eval_summary[eval_summary["eval_name"] == "leave_cell"].iloc[0]
    dataset_row = eval_summary[eval_summary["eval_name"] == "leave_dataset"].iloc[0]
    if (
        go_row["mean_gain_vs_static"] > 0.005
        and go_row["positive_vs_static_rate"] >= 0.45
        and dataset_row["mean_gain_vs_static"] > -0.0025
    ):
        verdict = "PARTIAL-GO: model-aware factors improve the framing beyond Informer-only routing. Use as preliminary evidence, not a final deployable router, until more balanced PatchTST/iTransformer seeds/cells are added."
    else:
        verdict = "NO-GO: even with model metadata, the current small cross-architecture matrix is not strong enough for a deployable router claim."

    cells.to_csv(os.path.join(args.output_dir, "phase4_model_aware_router_cells.csv"), index=False)
    actions.to_csv(os.path.join(args.output_dir, "phase4_model_aware_router_actions.csv"), index=False)
    results_with_actions.to_csv(os.path.join(args.output_dir, "phase4_model_aware_router_results.csv"), index=False)
    corr.to_csv(os.path.join(args.output_dir, "phase4_model_aware_router_correlations.csv"), index=False)
    eval_summary.to_csv(os.path.join(args.output_dir, "phase4_model_aware_router_eval_summary.csv"), index=False)
    pd.concat(inners, ignore_index=True).to_csv(
        os.path.join(args.output_dir, "phase4_model_aware_router_inner_scores.csv"), index=False
    )
    write_summary(
        os.path.join(args.output_dir, "phase4_model_aware_router_summary.md"),
        {
            "cell_count": len(cells),
            "feature_count": len(feature_cols),
            "router_feature_count": len(router_features),
            "static_regret": float(cells["static_regret_vs_oracle"].mean()),
            "selection_mode": args.selection_mode,
            "evaluation_granularity": args.evaluation_granularity,
            "eval_summary": eval_summary,
            "correlations": corr,
            "verdict": verdict,
        },
    )
    print({"output_dir": args.output_dir, "cells": len(cells), "verdict": verdict.split(":", 1)[0]})


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase4_pairwise_factor_router.py <==
#!/usr/bin/env python3
import argparse
import os
import sys

import numpy as np
import pandas as pd

SCRIPT_DIR = os.path.dirname(__file__)
if SCRIPT_DIR not in sys.path:
    sys.path.insert(0, SCRIPT_DIR)

from phase4_model_aware_router import (
    build_model_cells,
    config_action,
    load_scope,
    split_groups,
    standardize_feature_frame,
    usable_features,
)
from phase4_report_utils import markdown_table


CELL_KEYS = ["model_scope", "dataset", "pred_len"]
FREQ_TOKENS = (
    "spectral",
    "freq",
    "frequency",
    "harmonic",
    "daily",
    "cycle",
    "seasonal",
    "period",
    "timefreq",
)
CORE_ACTIONS = {
    "regime_tanh_vs_default",
    "regime_tanh_sin_vs_default",
    "regime_softsign_vs_default",
    "regime_best_bounded_vs_default",
    "placement_encoder_tanh_vs_default",
    "placement_decoder_tanh_vs_default",
    "placement_all_tanh_vs_best_split",
    "placement_output_tanh_vs_best_linear",
    "placement_output_tanh_matched",
}
ACTION_CONFIG_CANDIDATES = {
    "regime_tanh_vs_default": ["tanh_all", "tanh_ffn_linear"],
    "regime_tanh_sin_vs_default": ["tanh_sin001_all", "tanh_sin001_ffn_linear"],
    "regime_softsign_vs_default": ["softsign_all", "softsign_ffn_linear"],
    "regime_swish_vs_default": ["swish_all", "swish_ffn_linear"],
    "regime_relu_vs_default": ["relu_all", "relu_ffn_linear"],
    "regime_tanh_sin_vs_tanh": ["tanh_sin001_all", "tanh_sin001_ffn_linear"],
    "regime_softsign_vs_tanh": ["softsign_all", "softsign_ffn_linear"],
    "regime_swish_vs_gelu": ["swish_all", "swish_ffn_linear"],
    "regime_relu_vs_gelu": ["relu_all", "relu_ffn_linear"],
    "placement_encoder_tanh_vs_default": ["enc_tanh_dec_gelu"],
    "placement_decoder_tanh_vs_default": ["enc_gelu_dec_tanh"],
    "placement_all_tanh_vs_best_split": ["tanh_all"],
}
BOUNDED_CONFIGS = [
    "tanh_sin001_all",
    "tanh_all",
    "softsign_all",
    "tanh_sin001_ffn_linear",
    "tanh_ffn_linear",
    "softsign_ffn_linear",
]


def has_config(group, name):
    return name in set(group["config_name"].astype(str))


def get_mse(group, config):
    rows = group[group["config_name"].astype(str) == str(config)]
    if rows.empty:
        return None
    return float(rows.iloc[0]["mse_mean"])


def best_config(group, mask):
    rows = group[mask(group)].copy()
    if rows.empty:
        return None, None
    row = rows.sort_values("mse_mean").iloc[0]
    return str(row["config_name"]), float(row["mse_mean"])


def matched_linear(out_config):
    name = str(out_config)
    if name == "tanh_all_outtanh":
        return "tanh_all"
    if name.endswith("_outtanh"):
        return name.replace("_outtanh", "_linear")
    return None


def add_pair(rows, group, cell_meta, action_name, action_family, action_config, comparator_config):
    action_mse = get_mse(group, action_config)
    comparator_mse = get_mse(group, comparator_config)
    if action_mse is None or comparator_mse is None or comparator_mse <= 0:
        return
    rows.append(
        {
            **cell_meta,
            "action_name": action_name,
            "action_family": action_family,
            "action_config": str(action_config),
            "comparator_config": str(comparator_config),
            "action_mse": action_mse,
            "comparator_mse": comparator_mse,
            "uplift": (comparator_mse - action_mse) / comparator_mse,
        }
    )


def make_pair_rows(results):
    rows = []
    for key, group in results.groupby(CELL_KEYS, dropna=False):
        group = group.copy()
        cell_meta = dict(zip(CELL_KEYS, key))
        for col in ["model_family", "search_space", "baseline_config"]:
            cell_meta[col] = group[col].iloc[0]
        baseline = str(group["baseline_config"].iloc[0])
        names = set(group["config_name"].astype(str))

        def name_mask(token, exclude_out=True):
            def _mask(df):
                s = df["config_name"].astype(str)
                m = s.str.contains(token, regex=False)
                if exclude_out:
                    m &= ~s.str.contains("outtanh", regex=False)
                return m

            return _mask

        # Regime choices relative to the model's default GELU/baseline config.
        for action_name, candidates in [
            ("regime_tanh_vs_default", ["tanh_all", "tanh_ffn_linear"]),
            ("regime_tanh_sin_vs_default", ["tanh_sin001_all", "tanh_sin001_ffn_linear"]),
            ("regime_softsign_vs_default", ["softsign_all", "softsign_ffn_linear"]),
            ("regime_swish_vs_default", ["swish_all", "swish_ffn_linear"]),
            ("regime_relu_vs_default", ["relu_all", "relu_ffn_linear"]),
        ]:
            for candidate in candidates:
                if candidate in names:
                    add_pair(rows, group, cell_meta, action_name, "regime", candidate, baseline)
                    break

        bounded_config, _ = best_config(
            group,
            lambda df: df["action"].eq("bounded_linear") & ~df["config_name"].astype(str).str.contains("outtanh"),
        )
        if bounded_config is not None:
            add_pair(rows, group, cell_meta, "regime_best_bounded_vs_default", "regime", bounded_config, baseline)

        other_config, _ = best_config(group, lambda df: df["action"].eq("other_linear"))
        if other_config is not None:
            add_pair(rows, group, cell_meta, "regime_best_unbounded_vs_default", "regime", other_config, baseline)

        # Within-family choices: useful for deciding regime variants.
        for action_name, action_cfgs, comp_cfgs in [
            ("regime_tanh_sin_vs_tanh", ["tanh_sin001_all", "tanh_sin001_ffn_linear"], ["tanh_all", "tanh_ffn_linear"]),
            ("regime_softsign_vs_tanh", ["softsign_all", "softsign_ffn_linear"], ["tanh_all", "tanh_ffn_linear"]),
            ("regime_swish_vs_gelu", ["swish_all", "swish_ffn_linear"], ["gelu_all", "gelu_ffn_linear"]),
            ("regime_relu_vs_gelu", ["relu_all", "relu_ffn_linear"], ["gelu_all", "gelu_ffn_linear"]),
        ]:
            for action_cfg, comp_cfg in zip(action_cfgs, comp_cfgs):
                if action_cfg in names and comp_cfg in names:
                    add_pair(rows, group, cell_meta, action_name, "regime", action_cfg, comp_cfg)
                    break

        # Placement: output tanh, matched to same base activation where possible.
        matched_rows = []
        for out_config in sorted(n for n in names if "outtanh" in n):
            linear = matched_linear(out_config)
            if linear and linear in names:
                out_mse = get_mse(group, out_config)
                lin_mse = get_mse(group, linear)
                if out_mse is not None and lin_mse is not None and lin_mse > 0:
                    matched_rows.append(
                        {
                            "action_config": out_config,
                            "comparator_config": linear,
                            "uplift": (lin_mse - out_mse) / lin_mse,
                        }
                    )
        if matched_rows:
            best_match = sorted(matched_rows, key=lambda r: r["uplift"], reverse=True)[0]
            add_pair(
                rows,
                group,
                cell_meta,
                "placement_output_tanh_matched",
                "placement",
                best_match["action_config"],
                best_match["comparator_config"],
            )

        out_config, _ = best_config(group, lambda df: df["action"].eq("output_tanh"))
        lin_config, _ = best_config(group, lambda df: ~df["config_name"].astype(str).str.contains("outtanh"))
        if out_config is not None and lin_config is not None:
            add_pair(rows, group, cell_meta, "placement_output_tanh_vs_best_linear", "placement", out_config, lin_config)

        # Informer-specific encoder/decoder placement probes.
        if has_config(group, "enc_tanh_dec_gelu"):
            add_pair(rows, group, cell_meta, "placement_encoder_tanh_vs_default", "placement", "enc_tanh_dec_gelu", baseline)
        if has_config(group, "enc_gelu_dec_tanh"):
            add_pair(rows, group, cell_meta, "placement_decoder_tanh_vs_default", "placement", "enc_gelu_dec_tanh", baseline)
        if has_config(group, "tanh_all") and has_config(group, "enc_tanh_dec_gelu") and has_config(group, "enc_gelu_dec_tanh"):
            enc_mse = get_mse(group, "enc_tanh_dec_gelu")
            dec_mse = get_mse(group, "enc_gelu_dec_tanh")
            comparator = "enc_tanh_dec_gelu" if enc_mse <= dec_mse else "enc_gelu_dec_tanh"
            add_pair(rows, group, cell_meta, "placement_all_tanh_vs_best_split", "placement", "tanh_all", comparator)

    return pd.DataFrame(rows)


def load_result_scopes(args):
    scopes = [
        load_scope(args.informer, "Informer-fullgrid", "Informer", "gelu_all", "fullgrid"),
        load_scope(args.patchtst, "PatchTST-transfer", "PatchTST", "gelu_ffn_linear", "transfer"),
        load_scope(args.itransformer_stage1, "iTransformer-stage1", "iTransformer", "gelu_ffn_linear", "ffn_only"),
        load_scope(args.itransformer_placeprobe, "iTransformer-placeprobe", "iTransformer", "gelu_ffn_linear", "placement_probe"),
    ]
    results = pd.concat(scopes, ignore_index=True)
    if args.scope_filter:
        keep = set(args.scope_filter)
        results = results[results["model_scope"].isin(keep)].copy()
    results["action"] = results.apply(lambda row: config_action(row["config_name"], row["baseline_config"]), axis=1)
    return results


def load_results(args):
    results = load_result_scopes(args)
    cells, _ = build_model_cells(results)
    cells = standardize_feature_frame(cells, args.factors_dir, args.lee_root)
    pairs = make_pair_rows(results)
    pairs = pairs.merge(cells, on=CELL_KEYS + ["model_family", "search_space", "baseline_config"], how="left")
    return pairs


def feature_groups(pairs, top_k, include_topology=False):
    all_features = usable_features(pairs)
    data = [c for c in all_features if c.startswith(("input_", "router_"))]
    freq = [c for c in data if any(token in c for token in FREQ_TOKENS)]
    stats = [c for c in data if c not in set(freq)]
    topology = [c for c in all_features if not c.startswith(("input_", "router_"))]
    groups = {
        "data": data[:top_k],
        "frequency": freq[:top_k],
        "statistical": stats[:top_k],
        "all_input": data[:top_k],
    }
    if include_topology:
        groups["topology"] = topology[:top_k]
        groups["all_with_topology"] = all_features[:top_k]
    return groups


def split_pair_groups(df, mode):
    reset = df.reset_index(drop=True)
    if mode == "leave_cell":
        groups = []
        for row in reset[CELL_KEYS].drop_duplicates().itertuples(index=False):
            mask = (
                (reset["model_scope"] == row.model_scope)
                & (reset["dataset"] == row.dataset)
                & (reset["pred_len"] == row.pred_len)
            )
            groups.append((f"{row.model_scope}:{row.dataset}/{int(row.pred_len)}", reset.index[mask].tolist()))
        return groups
    if mode == "leave_pair_cell":
        groups = []
        for row in reset[CELL_KEYS + ["action_name"]].drop_duplicates().itertuples(index=False):
            mask = (
                (reset["model_scope"] == row.model_scope)
                & (reset["dataset"] == row.dataset)
                & (reset["pred_len"] == row.pred_len)
                & (reset["action_name"] == row.action_name)
            )
            groups.append((f"{row.action_name}:{row.model_scope}:{row.dataset}/{int(row.pred_len)}", reset.index[mask].tolist()))
        return groups
    if mode == "leave_dataset":
        return [(d, reset.index[reset["dataset"] == d].tolist()) for d in sorted(reset["dataset"].unique())]
    if mode == "leave_horizon":
        return [(str(h), reset.index[reset["pred_len"] == h].tolist()) for h in sorted(reset["pred_len"].unique())]
    if mode == "leave_family":
        return [(m, reset.index[reset["model_family"] == m].tolist()) for m in sorted(reset["model_family"].unique())]
    if mode == "leave_model_scope":
        return [(s, reset.index[reset["model_scope"] == s].tolist()) for s in sorted(reset["model_scope"].unique())]
    raise ValueError(mode)


def candidate_thresholds(values, max_thresholds=12):
    clean = pd.to_numeric(values, errors="coerce").dropna()
    if clean.nunique() < 3:
        return []
    qs = np.linspace(0.1, 0.9, max_thresholds)
    return sorted(set(float(x) for x in np.nanquantile(clean.to_numpy(float), qs)))


def condition(values, direction, threshold):
    vals = pd.to_numeric(values, errors="coerce")
    if direction == "high":
        return vals >= threshold
    return vals <= threshold


def score_rule(df, fire, margin):
    if len(df) == 0:
        return None
    fire = np.asarray(fire, dtype=bool)
    fired = df[fire]
    policy_uplift = float(np.where(fire, df["uplift"].to_numpy(float), 0.0).mean())
    if fired.empty:
        return {
            "fired_count": 0,
            "fired_rate": 0.0,
            "precision": np.nan,
            "mean_uplift_if_fired": np.nan,
            "policy_mean_uplift": 0.0,
        }
    return {
        "fired_count": int(fire.sum()),
        "fired_rate": float(fire.mean()),
        "precision": float((fired["uplift"] > margin).mean()),
        "mean_uplift_if_fired": float(fired["uplift"].mean()),
        "policy_mean_uplift": policy_uplift,
    }


def fit_action_rule(train, features, margin, min_support, min_precision):
    best = None
    for feature in features:
        thresholds = candidate_thresholds(train[feature])
        for threshold in thresholds:
            for direction in ["high", "low"]:
                fire = condition(train[feature], direction, threshold)
                if int(fire.sum()) < min_support:
                    continue
                score = score_rule(train, fire, margin)
                if score is None:
                    continue
                if score["mean_uplift_if_fired"] <= 0:
                    continue
                if score["precision"] < min_precision:
                    continue
                objective = score["policy_mean_uplift"]
                candidate = {
                    "feature": feature,
                    "direction": direction,
                    "threshold": float(threshold),
                    "objective": float(objective),
                    **score,
                }
                if best is None or (candidate["objective"], candidate["precision"], candidate["fired_rate"]) > (
                    best["objective"],
                    best["precision"],
                    best["fired_rate"],
                ):
                    best = candidate
    if best is None:
        return {
            "feature": "abstain",
            "direction": "none",
            "threshold": np.nan,
            "objective": 0.0,
            "fired_count": 0,
            "fired_rate": 0.0,
            "precision": np.nan,
            "mean_uplift_if_fired": np.nan,
            "policy_mean_uplift": 0.0,
        }
    return best


def apply_rule(df, rule):
    if rule["feature"] == "abstain" or df.empty:
        return np.zeros(len(df), dtype=bool)
    return condition(df[rule["feature"]], rule["direction"], rule["threshold"]).to_numpy(bool)


def evaluate_router(pairs, feature_sets, mode, margin, min_support, min_precision, min_pairs):
    all_predictions = []
    rule_rows = []
    for feature_set, features in feature_sets.items():
        if not features:
            continue
        for action_name, action_df in pairs.groupby("action_name", dropna=False):
            if len(action_df) < min_pairs:
                continue
            reset = action_df.reset_index(drop=True)
            for fold, test_idx in split_pair_groups(reset, mode):
                test = reset.loc[test_idx]
                train = reset.drop(index=test_idx)
                if len(train) < min_pairs // 2 or test.empty:
                    continue
                rule = fit_action_rule(train, features, margin, min_support, min_precision)
                fire = apply_rule(test, rule)
                pred = test[CELL_KEYS + ["model_family", "action_name", "action_family", "action_config", "comparator_config", "uplift"]].copy()
                pred["feature_set"] = feature_set
                pred["eval_name"] = mode
                pred["fold"] = str(fold)
                pred["recommend"] = fire
                pred["policy_uplift"] = np.where(fire, pred["uplift"], 0.0)
                pred["selected_feature"] = rule["feature"]
                pred["rule_direction"] = rule["direction"]
                pred["rule_threshold"] = rule["threshold"]
                pred["rule_objective"] = rule["objective"]
                pred["rule_precision"] = rule["precision"]
                pred["rule_mean_uplift_if_fired"] = rule["mean_uplift_if_fired"]
                all_predictions.append(pred)
                rule_rows.append(
                    {
                        "feature_set": feature_set,
                        "eval_name": mode,
                        "fold": str(fold),
                        "action_name": action_name,
                        "action_family": str(test["action_family"].iloc[0]),
                        **rule,
                    }
                )
    pred_all = pd.concat(all_predictions, ignore_index=True) if all_predictions else pd.DataFrame()
    rules = pd.DataFrame(rule_rows)
    return pred_all, rules


def summarize_predictions(pred, margin):
    rows = []
    if pred.empty:
        return pd.DataFrame()
    for key, group in pred.groupby(["eval_name", "feature_set", "action_family", "action_name"], dropna=False):
        eval_name, feature_set, action_family, action_name = key
        fired = group[group["recommend"]]
        positive_total = int((group["uplift"] > margin).sum())
        rows.append(
            {
                "eval_name": eval_name,
                "feature_set": feature_set,
                "action_family": action_family,
                "action_name": action_name,
                "pair_count": int(len(group)),
                "always_mean_uplift": float(group["uplift"].mean()),
                "always_positive_rate": float((group["uplift"] > margin).mean()),
                "policy_mean_uplift": float(group["policy_uplift"].mean()),
                "policy_excess_vs_always": float(group["policy_uplift"].mean() - group["uplift"].mean()),
                "recommend_rate": float(group["recommend"].mean()),
                "precision_if_recommended": float((fired["uplift"] > margin).mean()) if not fired.empty else np.nan,
                "mean_uplift_if_recommended": float(fired["uplift"].mean()) if not fired.empty else np.nan,
                "positive_recall": float(((group["recommend"]) & (group["uplift"] > margin)).sum() / positive_total)
                if positive_total
                else np.nan,
                "top_selected_features": ";".join(group["selected_feature"].value_counts().head(5).index.astype(str).tolist()),
            }
        )
    return pd.DataFrame(rows).sort_values(
        ["eval_name", "action_family", "policy_mean_uplift", "precision_if_recommended"],
        ascending=[True, True, False, False],
    )


def cell_id_frame(df):
    return df[CELL_KEYS].drop_duplicates().copy()


def same_cells_mask(df, cells):
    if cells.empty:
        return pd.Series(False, index=df.index)
    marker = cells.assign(__cell_marker=True)
    merged = df[CELL_KEYS].merge(marker, on=CELL_KEYS, how="left")
    return merged["__cell_marker"].eq(True).to_numpy(bool)


def rank_static_configs(results, train_cells):
    train = results[same_cells_mask(results, train_cells)].copy()
    if train.empty:
        return {}
    train["rank_in_cell"] = train.groupby(CELL_KEYS, dropna=False)["mse_mean"].rank(method="min")
    ranked = (
        train.groupby(["model_scope", "config_name"], dropna=False)["rank_in_cell"]
        .mean()
        .reset_index()
        .sort_values(["model_scope", "rank_in_cell", "config_name"])
    )
    out = {}
    for scope, group in ranked.groupby("model_scope", dropna=False):
        out[str(scope)] = str(group.iloc[0]["config_name"])
    return out


def best_train_config(results, train_cells, scope, candidates):
    train = results[(results["model_scope"].astype(str) == str(scope)) & same_cells_mask(results, train_cells)].copy()
    train = train[train["config_name"].astype(str).isin(candidates)].copy()
    if train.empty:
        return None
    train["rank_in_cell"] = train.groupby(CELL_KEYS, dropna=False)["mse_mean"].rank(method="min")
    ranked = (
        train.groupby("config_name", dropna=False)["rank_in_cell"]
        .mean()
        .reset_index()
        .sort_values(["rank_in_cell", "config_name"])
    )
    return str(ranked.iloc[0]["config_name"])


def action_to_exact_config(action_name, available_configs, results, train_cells, scope):
    available = set(str(x) for x in available_configs)
    if action_name == "regime_best_bounded_vs_default":
        chosen = best_train_config(results, train_cells, scope, BOUNDED_CONFIGS)
        if chosen in available:
            return chosen
    if action_name == "regime_best_unbounded_vs_default":
        chosen = best_train_config(results, train_cells, scope, ["swish_all", "relu_all", "swish_ffn_linear", "relu_ffn_linear"])
        if chosen in available:
            return chosen
    if action_name in {"placement_output_tanh_vs_best_linear", "placement_output_tanh_matched"}:
        outtanh = sorted(c for c in available if "outtanh" in c)
        chosen = best_train_config(results, train_cells, scope, outtanh)
        if chosen in available:
            return chosen
        return outtanh[0] if outtanh else None
    for candidate in ACTION_CONFIG_CANDIDATES.get(action_name, []):
        if candidate in available:
            return candidate
    return None


def build_cell_metrics(results):
    rows = []
    for key, group in results.groupby(CELL_KEYS, dropna=False):
        meta = dict(zip(CELL_KEYS, key))
        group = group.copy()
        baseline_config = str(group["baseline_config"].iloc[0])
        baseline_rows = group[group["config_name"].astype(str) == baseline_config]
        if baseline_rows.empty:
            continue
        oracle = group.sort_values("mse_mean").iloc[0]
        rows.append(
            {
                **meta,
                "model_family": str(group["model_family"].iloc[0]),
                "search_space": str(group["search_space"].iloc[0]),
                "baseline_config": baseline_config,
                "baseline_mse": float(baseline_rows.iloc[0]["mse_mean"]),
                "oracle_config": str(oracle["config_name"]),
                "oracle_action": str(oracle["action"]),
                "oracle_mse": float(oracle["mse_mean"]),
                "available_configs": tuple(sorted(group["config_name"].astype(str).unique())),
            }
        )
    return pd.DataFrame(rows)


def mse_for_config(results, cell, config):
    rows = results[
        (results["model_scope"].astype(str) == str(cell["model_scope"]))
        & (results["dataset"].astype(str) == str(cell["dataset"]))
        & (results["pred_len"].astype(int) == int(cell["pred_len"]))
        & (results["config_name"].astype(str) == str(config))
    ]
    if rows.empty:
        return None
    return float(rows.iloc[0]["mse_mean"])


def score_cell_prediction(row, margin):
    baseline_gain = (row["baseline_mse"] - row["chosen_mse"]) / row["baseline_mse"]
    static_gain = (row["static_mse"] - row["chosen_mse"]) / row["static_mse"] if row["static_mse"] > 0 else np.nan
    oracle_gain = (row["baseline_mse"] - row["oracle_mse"]) / row["baseline_mse"] if row["baseline_mse"] > 0 else np.nan
    regret = (row["chosen_mse"] - row["oracle_mse"]) / row["oracle_mse"] if row["oracle_mse"] > 0 else np.nan
    capture = baseline_gain / oracle_gain if oracle_gain and oracle_gain > 1e-12 else np.nan
    return {
        "gain_vs_baseline": baseline_gain,
        "gain_vs_static": static_gain,
        "regret_vs_oracle": regret,
        "oracle_capture_ratio": capture,
        "positive_vs_baseline": baseline_gain > margin,
        "positive_vs_static": static_gain > margin if not pd.isna(static_gain) else False,
    }


def combine_pair_predictions_to_cells(pred, pairs, results, fallback_policies, margin, core_only):
    if pred.empty:
        return pd.DataFrame(), pd.DataFrame()
    if core_only:
        pred = pred[pred["action_name"].isin(CORE_ACTIONS)].copy()
    cells = build_cell_metrics(results)
    all_cells = cell_id_frame(cells)
    rows = []
    for (eval_name, feature_set, fold), group in pred.groupby(["eval_name", "feature_set", "fold"], dropna=False):
        test_cells = cell_id_frame(group)
        train_cells = all_cells[~same_cells_mask(all_cells, test_cells)].copy()
        static_by_scope = rank_static_configs(results, train_cells)
        for fallback_policy in fallback_policies:
            for _, cell in cells[same_cells_mask(cells, test_cells)].iterrows():
                cell_group = group[
                    (group["model_scope"].astype(str) == str(cell["model_scope"]))
                    & (group["dataset"].astype(str) == str(cell["dataset"]))
                    & (group["pred_len"].astype(int) == int(cell["pred_len"]))
                ].copy()
                recommendations = cell_group[cell_group["recommend"]].copy()
                candidates = []
                for _, rec in recommendations.iterrows():
                    config = action_to_exact_config(
                        str(rec["action_name"]),
                        cell["available_configs"],
                        results,
                        train_cells,
                        cell["model_scope"],
                    )
                    if not config:
                        continue
                    chosen_mse = mse_for_config(results, cell, config)
                    if chosen_mse is None:
                        continue
                    candidates.append(
                        {
                            "chosen_config": config,
                            "chosen_mse": chosen_mse,
                            "chosen_action_name": str(rec["action_name"]),
                            "chosen_action_family": str(rec["action_family"]),
                            "rule_objective": float(rec.get("rule_objective", 0.0)),
                            "rule_precision": float(rec.get("rule_precision", np.nan)),
                        }
                    )
                abstained = not candidates
                if candidates:
                    chosen = sorted(
                        candidates,
                        key=lambda item: (
                            item["rule_objective"],
                            -1.0 if pd.isna(item["rule_precision"]) else item["rule_precision"],
                            -item["chosen_mse"],
                        ),
                        reverse=True,
                    )[0]
                else:
                    if fallback_policy == "train_static":
                        fallback_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                        if fallback_config not in set(cell["available_configs"]):
                            fallback_config = cell["baseline_config"]
                    else:
                        fallback_config = cell["baseline_config"]
                    chosen = {
                        "chosen_config": fallback_config,
                        "chosen_mse": mse_for_config(results, cell, fallback_config),
                        "chosen_action_name": "abstain",
                        "chosen_action_family": "abstain",
                        "rule_objective": 0.0,
                        "rule_precision": np.nan,
                    }
                static_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                if static_config not in set(cell["available_configs"]):
                    static_config = cell["baseline_config"]
                static_mse = mse_for_config(results, cell, static_config)
                out = {
                    "eval_name": eval_name,
                    "feature_set": feature_set,
                    "fold": fold,
                    "fallback_policy": fallback_policy,
                    "model_scope": cell["model_scope"],
                    "model_family": cell["model_family"],
                    "dataset": cell["dataset"],
                    "pred_len": cell["pred_len"],
                    "baseline_config": cell["baseline_config"],
                    "baseline_mse": cell["baseline_mse"],
                    "static_config": static_config,
                    "static_mse": static_mse,
                    "oracle_config": cell["oracle_config"],
                    "oracle_action": cell["oracle_action"],
                    "oracle_mse": cell["oracle_mse"],
                    "chosen_config": chosen["chosen_config"],
                    "chosen_mse": chosen["chosen_mse"],
                    "chosen_action_name": chosen["chosen_action_name"],
                    "chosen_action_family": chosen["chosen_action_family"],
                    "rule_objective": chosen["rule_objective"],
                    "rule_precision": chosen["rule_precision"],
                    "abstained": abstained,
                    "recommendation_count": len(candidates),
                }
                out.update(score_cell_prediction(out, margin))
                out["config_hit"] = out["chosen_config"] == out["oracle_config"]
                out["action_hit"] = config_action(out["chosen_config"], out["baseline_config"]) == out["oracle_action"]
                rows.append(out)
    cell_predictions = pd.DataFrame(rows)
    summary = summarize_cell_predictions(cell_predictions)
    return cell_predictions, summary


def summarize_cell_predictions(cell_predictions):
    if cell_predictions.empty:
        return pd.DataFrame()
    rows = []
    group_cols = ["eval_name", "feature_set", "fallback_policy"]
    for key, group in cell_predictions.groupby(group_cols, dropna=False):
        eval_name, feature_set, fallback_policy = key
        chosen = group[~group["abstained"]]
        placement = chosen[chosen["chosen_action_family"] == "placement"]
        rows.append(
            {
                "eval_name": eval_name,
                "feature_set": feature_set,
                "fallback_policy": fallback_policy,
                "cell_count": int(len(group)),
                "mean_mse": float(group["chosen_mse"].mean()),
                "mean_gain_vs_baseline": float(group["gain_vs_baseline"].mean()),
                "mean_gain_vs_static": float(group["gain_vs_static"].mean()),
                "positive_vs_baseline_rate": float(group["positive_vs_baseline"].mean()),
                "positive_vs_static_rate": float(group["positive_vs_static"].mean()),
                "mean_regret_vs_oracle": float(group["regret_vs_oracle"].mean()),
                "mean_oracle_capture_ratio": float(group["oracle_capture_ratio"].replace([np.inf, -np.inf], np.nan).mean()),
                "config_hit_rate": float(group["config_hit"].mean()),
                "action_hit_rate": float(group["action_hit"].mean()),
                "abstain_rate": float(group["abstained"].mean()),
                "mean_recommendation_count": float(group["recommendation_count"].mean()),
                "placement_choice_rate": float((group["chosen_action_family"] == "placement").mean()),
                "placement_precision_vs_static": float(placement["positive_vs_static"].mean()) if not placement.empty else np.nan,
                "top_chosen_configs": ";".join(group["chosen_config"].value_counts().head(5).index.astype(str).tolist()),
            }
        )
    return pd.DataFrame(rows).sort_values(
        ["eval_name", "fallback_policy", "mean_gain_vs_static", "mean_regret_vs_oracle"],
        ascending=[True, True, False, True],
    )


def write_cell_summary(path, summary, cell_predictions):
    best = summary.sort_values(["eval_name", "mean_gain_vs_static", "mean_regret_vs_oracle"], ascending=[True, False, True])
    action_summary = (
        cell_predictions.groupby(["eval_name", "feature_set", "fallback_policy", "chosen_action_family"], dropna=False)
        .agg(
            count=("chosen_action_family", "size"),
            mean_gain_vs_baseline=("gain_vs_baseline", "mean"),
            mean_gain_vs_static=("gain_vs_static", "mean"),
            mean_regret_vs_oracle=("regret_vs_oracle", "mean"),
            precision_vs_static=("positive_vs_static", "mean"),
        )
        .reset_index()
        .sort_values(["eval_name", "mean_gain_vs_static"], ascending=[True, False])
        if not cell_predictions.empty
        else pd.DataFrame()
    )
    lines = [
        "# Phase-5 Router Cell-Level Tables",
        "",
        "## Table 2 Candidate: Router vs Baseline / Static / Oracle",
        "",
        markdown_table(best),
        "",
        "## Table 3 Candidate: Action and Placement Precision",
        "",
        markdown_table(action_summary),
        "",
        "## Table 4 Candidate: Split Stability",
        "",
        markdown_table(
            summary.groupby(["eval_name", "fallback_policy"], dropna=False)
            .agg(
                feature_sets=("feature_set", "nunique"),
                best_gain_vs_static=("mean_gain_vs_static", "max"),
                best_regret_vs_oracle=("mean_regret_vs_oracle", "min"),
                best_capture_ratio=("mean_oracle_capture_ratio", "max"),
                min_abstain_rate=("abstain_rate", "min"),
            )
            .reset_index()
        ),
    ]
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def write_summary(path, summary, pair_counts, rules, margin):
    filtered = summary[
        (summary["policy_mean_uplift"] > 0)
        & (summary["recommend_rate"] > 0)
        & (summary["precision_if_recommended"].fillna(0) >= 0.55)
    ].copy()
    filtered = filtered.sort_values(["eval_name", "policy_mean_uplift"], ascending=[True, False]).head(30)
    rule_counts = (
        rules[rules["feature"] != "abstain"]
        .groupby(["action_name", "feature"], dropna=False)
        .size()
        .reset_index(name="count")
        .sort_values("count", ascending=False)
        .head(30)
        if not rules.empty
        else pd.DataFrame()
    )
    lines = [
        "# Pairwise Factor Router Summary",
        "",
        f"- Positive margin: {margin}",
        "",
        "## Pair Availability",
        "",
        markdown_table(pair_counts),
        "",
        "## Best Router Signals",
        "",
        markdown_table(filtered),
        "",
        "## Frequently Selected Factor Rules",
        "",
        markdown_table(rule_counts),
        "",
        "## Full Summary",
        "",
        markdown_table(summary),
    ]
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def run(args):
    os.makedirs(args.output_dir, exist_ok=True)
    results = load_result_scopes(args)
    cells, _ = build_model_cells(results)
    cells = standardize_feature_frame(cells, args.factors_dir, args.lee_root)
    pairs = make_pair_rows(results)
    pairs = pairs.merge(cells, on=CELL_KEYS + ["model_family", "search_space", "baseline_config"], how="left")
    pairs["positive"] = pairs["uplift"] > args.margin
    pair_counts = (
        pairs.groupby(["action_family", "action_name"], dropna=False)
        .agg(pair_count=("uplift", "size"), mean_uplift=("uplift", "mean"), positive_rate=("positive", "mean"))
        .reset_index()
        .sort_values(["action_family", "pair_count", "mean_uplift"], ascending=[True, False, False])
    )
    feature_sets = feature_groups(pairs, args.top_k, include_topology=args.include_topology)
    predictions = []
    rules = []
    for mode in args.modes:
        pred, rule = evaluate_router(
            pairs,
            feature_sets,
            mode,
            args.margin,
            args.min_support,
            args.min_precision,
            args.min_pairs,
        )
        if not pred.empty:
            predictions.append(pred)
        if not rule.empty:
            rules.append(rule)
    pred_all = pd.concat(predictions, ignore_index=True) if predictions else pd.DataFrame()
    rules_all = pd.concat(rules, ignore_index=True) if rules else pd.DataFrame()
    summary = summarize_predictions(pred_all, args.margin)
    fallback_policies = [item.strip() for item in args.fallback_policies.split(",") if item.strip()]
    cell_predictions, cell_summary = combine_pair_predictions_to_cells(
        pred_all,
        pairs,
        results,
        fallback_policies=fallback_policies,
        margin=args.margin,
        core_only=args.core_only,
    )

    pairs.to_csv(os.path.join(args.output_dir, "phase4_pairwise_factor_router_pairs.csv"), index=False)
    pair_counts.to_csv(os.path.join(args.output_dir, "phase4_pairwise_factor_router_pair_counts.csv"), index=False)
    pred_all.to_csv(os.path.join(args.output_dir, "phase4_pairwise_factor_router_predictions.csv"), index=False)
    rules_all.to_csv(os.path.join(args.output_dir, "phase4_pairwise_factor_router_rules.csv"), index=False)
    summary.to_csv(os.path.join(args.output_dir, "phase4_pairwise_factor_router_summary.csv"), index=False)
    cell_predictions.to_csv(os.path.join(args.output_dir, "phase5_router_cell_predictions.csv"), index=False)
    cell_summary.to_csv(os.path.join(args.output_dir, "phase5_router_cell_summary.csv"), index=False)
    write_summary(
        os.path.join(args.output_dir, "phase4_pairwise_factor_router_summary.md"),
        summary,
        pair_counts,
        rules_all,
        args.margin,
    )
    write_cell_summary(
        os.path.join(args.output_dir, "phase5_router_cell_tables.md"),
        cell_summary,
        cell_predictions,
    )
    print(
        {
            "output_dir": args.output_dir,
            "pairs": len(pairs),
            "summary_rows": len(summary),
            "cell_prediction_rows": len(cell_predictions),
            "cell_summary_rows": len(cell_summary),
        }
    )


def main():
    parser = argparse.ArgumentParser(description="Pairwise factor-uplift router for activation regime and placement")
    parser.add_argument("--factors_dir", required=True)
    parser.add_argument("--output_dir", default="phase4_remote_results/analysis_current/factors_router/pairwise_uplift")
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--top_k", type=int, default=20)
    parser.add_argument("--margin", type=float, default=0.002)
    parser.add_argument("--min_support", type=int, default=4)
    parser.add_argument("--min_precision", type=float, default=0.55)
    parser.add_argument("--min_pairs", type=int, default=10)
    parser.add_argument("--modes", nargs="+", default=["leave_cell", "leave_dataset", "leave_horizon", "leave_family"])
    parser.add_argument("--fallback_policies", default="gelu,train_static")
    parser.add_argument("--core_only", action="store_true", help="Only combine the Phase-5 core router actions in cell-level tables")
    parser.add_argument("--include_topology", action="store_true", help="Include topology/model metadata feature sets in addition to input factors")
    parser.add_argument("--scope_filter", nargs="+", default=[], help="Optional model_scope filter, e.g. Informer-fullgrid")
    parser.add_argument("--informer", default="phase4_remote_results/analysis_current/phase4_protocol_aggregate.csv")
    parser.add_argument("--patchtst", default="patchtst_remote_results/analysis_patchtst_transfer_actfix/patchtst_transfer_aggregate.csv")
    parser.add_argument("--itransformer_stage1", default="itransformer_remote_results/analysis_itransformer_stage1_actfix3/itransformer_protocol_aggregate.csv")
    parser.add_argument("--itransformer_placeprobe", default="itransformer_remote_results/analysis_itransformer_placeprobe_20260522/itransformer_protocol_aggregate.csv")
    args = parser.parse_args()
    run(args)


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase4_report_utils.py <==
def markdown_table(df, max_rows=None):
    if df is None or df.empty:
        return "_No rows._"
    view = df.head(max_rows).copy() if max_rows else df.copy()
    columns = list(view.columns)
    rows = []
    rows.append("| " + " | ".join(columns) + " |")
    rows.append("| " + " | ".join(["---"] * len(columns)) + " |")
    for record in view.to_dict("records"):
        values = []
        for column in columns:
            value = record.get(column, "")
            text = "" if value is None else str(value)
            values.append(text.replace("|", "\\|").replace("\n", " "))
        rows.append("| " + " | ".join(values) + " |")
    if max_rows and len(df) > max_rows:
        rows.append(f"| ... | {len(df) - max_rows} more rows |" + " |" * max(0, len(columns) - 2))
    return "\n".join(rows)


==> artifacts/rule_induction/code/phase4_router_feasibility.py <==
#!/usr/bin/env python3
import argparse
import math
import os
import sys

import numpy as np
import pandas as pd

SCRIPT_DIR = os.path.dirname(__file__)
if SCRIPT_DIR not in sys.path:
    sys.path.insert(0, SCRIPT_DIR)

from phase4_common import data_path_for_dataset, root_path_for_dataset
from phase4_report_utils import markdown_table
from phase4_summary_factor_bins import build_cell_factor_table


EPS = 1e-8
ROUTER_CONFIGS = [
    "gelu_all",
    "relu_all",
    "swish_all",
    "tanh_all",
    "softsign_all",
    "tanh_sin001_all",
    "enc_tanh_dec_gelu",
    "enc_gelu_dec_tanh",
    "tanh_all_outtanh",
]


def points_per_day(dataset):
    if dataset.startswith("ETTh"):
        return 24
    if dataset in {"Electricity", "Traffic"}:
        return 24
    if dataset == "Weather":
        return 144
    if dataset in {"Exchange", "ILI"}:
        return 1
    return 96


def test_borders(dataset, seq_len, row_count):
    if dataset in {"ETTh1", "ETTh2"}:
        border1 = 12 * 30 * 24 + 4 * 30 * 24 - seq_len
        border2 = 12 * 30 * 24 + 8 * 30 * 24
    elif dataset in {"ETTm1", "ETTm2"}:
        border1 = 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4 - seq_len
        border2 = 12 * 30 * 24 * 4 + 8 * 30 * 24 * 4
    else:
        num_test = int(row_count * 0.2)
        border1 = row_count - num_test - seq_len
        border2 = row_count
    return max(0, border1), min(row_count, border2)


def sample_starts(dataset, seq_len, pred_len, row_count, max_windows):
    border1, border2 = test_borders(dataset, seq_len, row_count)
    n_samples = max(0, border2 - border1 - seq_len - pred_len + 1)
    if n_samples <= 0:
        return np.array([], dtype=int), border1
    starts = border1 + np.arange(n_samples, dtype=int)
    if max_windows and max_windows > 0 and len(starts) > max_windows:
        idx = np.linspace(0, len(starts) - 1, max_windows).round().astype(int)
        starts = np.unique(starts[idx])
    return starts, border1


def read_numeric_data(dataset, lee_root):
    csv_path = os.path.normpath(
        os.path.join(lee_root, root_path_for_dataset(dataset), data_path_for_dataset(dataset))
    )
    frame = pd.read_csv(csv_path)
    numeric = frame.drop(columns=["date"], errors="ignore")
    numeric = numeric.apply(pd.to_numeric, errors="coerce").ffill().bfill().fillna(0.0)
    return numeric.to_numpy(dtype=float), csv_path


def robust_stats(values):
    values = np.asarray(values, dtype=float)
    if values.size == 0:
        return 0.0, 0.0, 0.0, 0.0
    med = float(np.median(values))
    mad = float(np.median(np.abs(values - med)))
    std = float(np.std(values))
    q75, q25 = np.percentile(values, [75, 25])
    iqr = float(q75 - q25)
    return med, mad, std, iqr


def spectral_profile(values, ppd):
    values = np.asarray(values, dtype=float)
    if len(values) < 4:
        return {
            "spectral_entropy": 0.0,
            "seasonal_peak_strength": 0.0,
            "harmonic_energy_ratio": 0.0,
            "high_freq_noise_share": 0.0,
            "dominant_period_to_horizon_ratio_raw": 0.0,
            "dominant_freq": 0.0,
            "dominant_phase": 0.0,
        }
    centered = values - np.mean(values)
    spectrum = np.fft.rfft(centered)
    freqs = np.fft.rfftfreq(len(centered), d=1.0)
    power = np.abs(spectrum) ** 2
    if len(power) > 1:
        spectrum = spectrum[1:]
        freqs = freqs[1:]
        power = power[1:]
    total = float(np.sum(power))
    if total <= EPS or len(power) == 0:
        return {
            "spectral_entropy": 0.0,
            "seasonal_peak_strength": 0.0,
            "harmonic_energy_ratio": 0.0,
            "high_freq_noise_share": 0.0,
            "dominant_period_to_horizon_ratio_raw": 0.0,
            "dominant_freq": 0.0,
            "dominant_phase": 0.0,
        }
    prob = power / total
    entropy = -float(np.sum(prob * np.log(prob + EPS)) / np.log(max(len(prob), 2)))
    dominant_idx = int(np.argmax(power))
    dominant_freq = float(freqs[dominant_idx])
    dominant_period = float(1.0 / dominant_freq) if dominant_freq > EPS else 0.0
    daily_freq = 1.0 / float(ppd)
    seasonal_bins = []
    harmonic_bins = []
    for harmonic in range(1, 5):
        target_freq = daily_freq * harmonic
        if target_freq > freqs.max() + EPS:
            continue
        idx = int(np.argmin(np.abs(freqs - target_freq)))
        harmonic_bins.extend([idx - 1, idx, idx + 1])
        if harmonic == 1:
            seasonal_bins.extend([idx - 1, idx, idx + 1])
    seasonal_bins = sorted({idx for idx in seasonal_bins if 0 <= idx < len(power)})
    harmonic_bins = sorted({idx for idx in harmonic_bins if 0 <= idx < len(power)})
    high_freq = float(np.sum(power[freqs > 0.25]) / total)
    return {
        "spectral_entropy": entropy,
        "seasonal_peak_strength": float(np.sum(power[seasonal_bins]) / total) if seasonal_bins else 0.0,
        "harmonic_energy_ratio": float(np.sum(power[harmonic_bins]) / total) if harmonic_bins else 0.0,
        "high_freq_noise_share": high_freq,
        "dominant_period_to_horizon_ratio_raw": dominant_period,
        "dominant_freq": dominant_freq,
        "dominant_phase": float(np.angle(spectrum[dominant_idx])),
    }


def rolling_energy_ratio(values):
    values = np.asarray(values, dtype=float)
    if len(values) < 8:
        return 0.0
    width = max(4, len(values) // 8)
    kernel = np.ones(width) / float(width)
    energy = np.convolve((values - np.mean(values)) ** 2, kernel, mode="valid")
    median = float(np.median(energy))
    if median <= EPS:
        return 0.0
    return float(np.percentile(energy, 95) / (median + EPS))


def split_entropy_std(values, ppd):
    values = np.asarray(values, dtype=float)
    if len(values) < 16:
        return 0.0
    entropies = []
    phases = []
    for segment in np.array_split(values, 4):
        if len(segment) < 4:
            continue
        profile = spectral_profile(segment, ppd)
        entropies.append(profile["spectral_entropy"])
        phases.append(profile["dominant_phase"])
    entropy_std = float(np.std(entropies)) if entropies else 0.0
    if not phases:
        phase_concentration = 0.0
    else:
        phase_concentration = float(np.abs(np.mean(np.exp(1j * np.asarray(phases)))))
    return entropy_std, phase_concentration


def dominant_frequency_drift(values, ppd):
    values = np.asarray(values, dtype=float)
    if len(values) < 8:
        return 0.0
    left, right = np.array_split(values, 2)
    return float(abs(spectral_profile(left, ppd)["dominant_freq"] - spectral_profile(right, ppd)["dominant_freq"]))


def multivar_factors(window):
    if window.ndim != 2 or window.shape[1] < 2:
        return {
            "cross_channel_mean_abs_corr": 0.0,
            "correlation_condition_number": 0.0,
            "channel_heterogeneity_cv": 0.0,
            "target_channel_dominance": 0.0,
            "missing_or_constant_channel_ratio": 0.0,
        }
    stds = np.std(window, axis=0)
    valid = stds > EPS
    constant_ratio = float(1.0 - np.mean(valid))
    heterogeneity = float(np.std(stds) / (np.mean(stds) + EPS))
    variances = stds ** 2
    target_dominance = float(variances[-1] / (np.mean(variances) + EPS))
    if valid.sum() < 2:
        mean_abs_corr = 0.0
        cond = 0.0
    else:
        corr = np.corrcoef(window[:, valid], rowvar=False)
        corr = np.nan_to_num(corr, nan=0.0, posinf=0.0, neginf=0.0)
        mask = ~np.eye(corr.shape[0], dtype=bool)
        mean_abs_corr = float(np.mean(np.abs(corr[mask]))) if mask.any() else 0.0
        eigvals = np.linalg.eigvalsh(corr + np.eye(corr.shape[0]) * 1e-6)
        cond = float(np.log1p(np.max(eigvals) / max(np.min(eigvals), 1e-6)))
    return {
        "cross_channel_mean_abs_corr": mean_abs_corr,
        "correlation_condition_number": cond,
        "channel_heterogeneity_cv": heterogeneity,
        "target_channel_dominance": target_dominance,
        "missing_or_constant_channel_ratio": constant_ratio,
    }


def router_factors_for_window(window, pred_len, ppd, reference_target):
    target = np.asarray(window[:, -1], dtype=float)
    med, mad, std, iqr = robust_stats(target)
    robust_scale = mad if mad > EPS else (std if std > EPS else 1.0)
    diffs = np.diff(target)
    half = max(1, len(target) // 2)
    trend_x = np.arange(len(target), dtype=float)
    if len(target) > 1 and std > EPS:
        slope, intercept = np.polyfit(trend_x, target, 1)
        residual = target - (slope * trend_x + intercept)
        trend_to_noise = float(abs(slope) * max(len(target) - 1, 1) / (np.std(residual) + EPS))
    else:
        trend_to_noise = 0.0
    robust_z = 0.6745 * (target - med) / (mad + EPS)
    profile = spectral_profile(target, ppd)
    entropy_std, phase_concentration = split_entropy_std(target, ppd)
    if reference_target is not None and len(reference_target) > 1:
        ref_mean = float(np.mean(reference_target))
        ref_std = float(np.std(reference_target))
        normalization_drift = float(abs(np.mean(target) - ref_mean) / (ref_std + EPS))
        normalization_drift += float(abs(std - ref_std) / (ref_std + EPS))
    else:
        normalization_drift = 0.0
    factors = {
        "router_time_robust_scale_ratio": float(std / (mad + EPS)),
        "router_time_iqr_mad_ratio": float(iqr / (mad + EPS)),
        "router_time_outlier_mass_z3": float(np.mean(np.abs(robust_z) > 3.0)),
        "router_time_late_early_level_shift": float(
            abs(np.mean(target[half:]) - np.mean(target[:half])) / (robust_scale + EPS)
        ),
        "router_time_local_roughness_ratio": float(np.mean(np.abs(diffs)) / (std + EPS)) if len(diffs) else 0.0,
        "router_time_trend_to_noise_ratio": trend_to_noise,
        "router_time_dynamic_range_log": float(
            np.log1p((np.percentile(target, 99) - np.percentile(target, 1)) / (robust_scale + EPS))
        ),
        "router_time_near_zero_fraction": float(np.mean(np.abs(target) < 0.01 * (robust_scale + EPS))),
        "router_norm_normalization_drift_score": normalization_drift,
        "router_freq_seasonal_peak_strength": profile["seasonal_peak_strength"],
        "router_freq_harmonic_energy_ratio": profile["harmonic_energy_ratio"],
        "router_freq_spectral_entropy": profile["spectral_entropy"],
        "router_freq_high_freq_noise_share": profile["high_freq_noise_share"],
        "router_freq_dominant_period_to_horizon_ratio": float(
            profile["dominant_period_to_horizon_ratio_raw"] / (float(pred_len) + EPS)
        ),
        "router_timefreq_rolling_spectral_entropy_std": entropy_std,
        "router_timefreq_dominant_frequency_drift": dominant_frequency_drift(target, ppd),
        "router_timefreq_burstiness_index": rolling_energy_ratio(target),
        "router_timefreq_phase_concentration": phase_concentration,
    }
    factors.update({f"router_multivar_{key}": value for key, value in multivar_factors(window).items()})
    return factors


def build_custom_router_features(agg, lee_root, max_windows):
    cells = agg[
        ["dataset", "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "factor"]
    ].drop_duplicates()
    rows = []
    data_cache = {}
    for cell in cells.to_dict("records"):
        dataset = cell["dataset"]
        pred_len = int(cell["pred_len"])
        seq_len = int(cell["seq_len"])
        if dataset not in data_cache:
            data_cache[dataset] = read_numeric_data(dataset, lee_root)
        data, csv_path = data_cache[dataset]
        starts, border1 = sample_starts(dataset, seq_len, pred_len, len(data), max_windows)
        reference_target = data[:border1, -1] if border1 > 1 else data[: max(seq_len, 1), -1]
        factor_rows = []
        for start in starts:
            window = data[start : start + seq_len]
            if len(window) == seq_len:
                factor_rows.append(
                    router_factors_for_window(window, pred_len, points_per_day(dataset), reference_target)
                )
        summary = {**cell, "router_window_count": len(factor_rows), "router_source_csv": csv_path}
        if factor_rows:
            frame = pd.DataFrame(factor_rows)
            for column in frame.columns:
                summary[column] = float(frame[column].mean())
        rows.append(summary)
    return pd.DataFrame(rows)


def build_feature_table(agg, factors_dir, lee_root, max_windows):
    summary_factors = build_cell_factor_table(agg, factors_dir, lee_root)
    custom_factors = build_custom_router_features(agg, lee_root, max_windows)
    keys = ["dataset", "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "factor"]
    table = summary_factors.merge(custom_factors, on=keys, how="left")
    keep = keys + ["test_sample_count", "router_window_count", "router_source_csv"]
    input_columns = [column for column in table.columns if column.startswith("input_")]
    router_columns = [
        column
        for column in table.columns
        if column.startswith("router_") and column not in {"router_window_count", "router_source_csv"}
    ]
    return table[keep + input_columns + router_columns]


def cell_result_table(agg):
    pivot = agg.pivot_table(index=["dataset", "pred_len"], columns="config_name", values="mse_mean").reset_index()
    ranks = agg.copy()
    ranks["rank_in_cell"] = ranks.groupby(["dataset", "pred_len"])["mse_mean"].rank(method="min")
    static_rank = (
        ranks.groupby("config_name", dropna=False)["rank_in_cell"].mean().sort_values().reset_index()
    )
    static_config = str(static_rank.iloc[0]["config_name"])
    best_idx = agg.groupby(["dataset", "pred_len"], dropna=False)["mse_mean"].idxmin()
    best = agg.loc[best_idx, ["dataset", "pred_len", "config_name", "mse_mean"]].rename(
        columns={"config_name": "oracle_config", "mse_mean": "oracle_mse"}
    )
    rows = best.merge(pivot, on=["dataset", "pred_len"], how="left")
    rows["gelu_mse"] = rows["gelu_all"]
    rows["static_config"] = static_config
    rows["static_mse"] = rows[static_config]
    rows["oracle_gain_vs_gelu"] = (rows["gelu_mse"] - rows["oracle_mse"]) / rows["gelu_mse"]
    rows["static_gain_vs_gelu"] = (rows["gelu_mse"] - rows["static_mse"]) / rows["gelu_mse"]
    rows["static_regret_vs_oracle"] = (rows["static_mse"] - rows["oracle_mse"]) / rows["oracle_mse"]
    for config in ROUTER_CONFIGS:
        if config in rows.columns:
            rows[f"gain_{config}_vs_gelu"] = (rows["gelu_mse"] - rows[config]) / rows["gelu_mse"]
    if {"tanh_all", "tanh_all_outtanh"}.issubset(rows.columns):
        rows["gain_outtanh_vs_tanh"] = (rows["tanh_all"] - rows["tanh_all_outtanh"]) / rows["tanh_all"]
    if {"gelu_all", "enc_tanh_dec_gelu"}.issubset(rows.columns):
        rows["gain_enc_tanh_vs_gelu"] = (rows["gelu_all"] - rows["enc_tanh_dec_gelu"]) / rows["gelu_all"]
    if {"tanh_all", "tanh_sin001_all", "softsign_all"}.issubset(rows.columns):
        rows["best_bounded_mse"] = rows[["tanh_all", "tanh_sin001_all", "softsign_all"]].min(axis=1)
        rows["gain_best_bounded_vs_gelu"] = (rows["gelu_mse"] - rows["best_bounded_mse"]) / rows["gelu_mse"]
    return rows, static_config, static_rank


def safe_corr(left, right, method):
    frame = pd.DataFrame({"left": left, "right": right}).replace([np.inf, -np.inf], np.nan).dropna()
    if len(frame) < 5 or frame["left"].nunique() < 3 or frame["right"].nunique() < 3:
        return np.nan
    if method == "spearman":
        return float(frame["left"].rank(method="average").corr(frame["right"].rank(method="average")))
    return float(frame["left"].corr(frame["right"]))


def correlation_table(features, results):
    df = features.merge(results, on=["dataset", "pred_len"], how="inner")
    feature_cols = usable_feature_columns(df)
    target_cols = [
        column
        for column in df.columns
        if column.startswith("gain_") or column in {"oracle_gain_vs_gelu", "static_gain_vs_gelu"}
    ]
    rows = []
    for target in target_cols:
        for feature in feature_cols:
            rows.append(
                {
                    "target": target,
                    "feature": feature,
                    "feature_group": feature.split("_", 2)[1] if feature.startswith("router_") else "input",
                    "n": int(df[[feature, target]].dropna().shape[0]),
                    "spearman": safe_corr(df[feature], df[target], "spearman"),
                    "pearson": safe_corr(df[feature], df[target], "pearson"),
                }
            )
    out = pd.DataFrame(rows)
    out["abs_spearman"] = out["spearman"].abs()
    return out.sort_values(["abs_spearman", "target", "feature"], ascending=[False, True, True])


def usable_feature_columns(df):
    feature_cols = [
        column
        for column in df.columns
        if (column.startswith("input_") or column.startswith("router_"))
        and not column.endswith("_bin")
        and column not in {"router_window_count", "router_source_csv"}
    ]
    usable = []
    for column in feature_cols:
        values = pd.to_numeric(df[column], errors="coerce")
        if values.notna().sum() >= 20 and values.nunique(dropna=True) >= 4:
            usable.append(column)
            df[column] = values
    return usable


def add_family(dataset):
    if str(dataset).startswith("Solar"):
        return "Solar"
    return "ETT"


def split_groups(df, mode):
    if mode == "loco":
        return [((row["dataset"], int(row["pred_len"])), df.index[(df["dataset"] == row["dataset"]) & (df["pred_len"] == row["pred_len"])].tolist()) for _, row in df[["dataset", "pred_len"]].drop_duplicates().iterrows()]
    if mode == "lodo":
        return [(dataset, df.index[df["dataset"] == dataset].tolist()) for dataset in sorted(df["dataset"].unique())]
    if mode == "family":
        families = df["dataset"].map(add_family)
        return [(family, df.index[families == family].tolist()) for family in sorted(families.unique())]
    raise ValueError(f"Unknown split mode: {mode}")


def assign_bin(value, q1, q2):
    if pd.isna(value):
        return "mid"
    if value <= q1:
        return "low"
    if value <= q2:
        return "mid"
    return "high"


def fit_single_factor_rule(train_cells, long_train, feature, static_config):
    values = pd.to_numeric(train_cells[feature], errors="coerce").dropna()
    if values.nunique() < 3:
        q1 = q2 = float(values.median()) if not values.empty else 0.0
    else:
        q1, q2 = np.nanquantile(values.to_numpy(dtype=float), [1 / 3, 2 / 3])
        if not np.isfinite(q1) or not np.isfinite(q2):
            q1 = q2 = float(values.median())
        if q1 > q2:
            q1, q2 = q2, q1
    train = long_train.merge(train_cells[["dataset", "pred_len", feature]], on=["dataset", "pred_len"], how="inner")
    train["factor_bin"] = train[feature].apply(lambda value: assign_bin(value, q1, q2))
    choices = {}
    for factor_bin, group in train.groupby("factor_bin", dropna=False):
        score = group.groupby("config_name", dropna=False)["mse_mean"].mean().sort_values()
        choices[str(factor_bin)] = str(score.index[0]) if not score.empty else static_config
    for factor_bin in ["low", "mid", "high"]:
        choices.setdefault(factor_bin, static_config)
    return {"feature": feature, "q1": float(q1), "q2": float(q2), "choices": choices}


def predict_single_factor(rule, row):
    factor_bin = assign_bin(row.get(rule["feature"], np.nan), rule["q1"], rule["q2"])
    return rule["choices"].get(factor_bin, next(iter(rule["choices"].values())))


def score_predictions(pred):
    pred = pred.copy()
    pred["gain_vs_gelu"] = (pred["gelu_mse"] - pred["chosen_mse"]) / pred["gelu_mse"]
    pred["gain_vs_static"] = (pred["static_mse"] - pred["chosen_mse"]) / pred["static_mse"]
    pred["regret_vs_oracle"] = (pred["chosen_mse"] - pred["oracle_mse"]) / pred["oracle_mse"]
    pred["top1_hit"] = pred["chosen_config"] == pred["oracle_config"]
    return pred


def evaluate_rule_on_cells(rule, test_cells, result_cells):
    lookup = result_cells.set_index(["dataset", "pred_len"])
    rows = []
    for _, row in test_cells.iterrows():
        dataset = row["dataset"]
        pred_len = int(row["pred_len"])
        chosen = predict_single_factor(rule, row)
        res = lookup.loc[(dataset, pred_len)]
        rows.append(
            {
                "dataset": dataset,
                "pred_len": pred_len,
                "chosen_config": chosen,
                "chosen_mse": float(res[chosen]),
                "oracle_config": res["oracle_config"],
                "oracle_mse": float(res["oracle_mse"]),
                "gelu_mse": float(res["gelu_mse"]),
                "static_config": res["static_config"],
                "static_mse": float(res["static_mse"]),
            }
        )
    return score_predictions(pd.DataFrame(rows))


def inner_select_feature(train_cells, result_cells, agg, feature_cols, static_config):
    if len(train_cells) < 8:
        return feature_cols[0], pd.DataFrame()
    long_train = agg[agg.set_index(["dataset", "pred_len"]).index.isin(train_cells.set_index(["dataset", "pred_len"]).index)]
    inner_rows = []
    groups = split_groups(train_cells.reset_index(drop=True), "loco")
    for feature in feature_cols:
        predictions = []
        for _, test_idx in groups:
            test = train_cells.reset_index(drop=True).loc[test_idx]
            train = train_cells.reset_index(drop=True).drop(index=test_idx)
            if train.empty or test.empty:
                continue
            rule = fit_single_factor_rule(train, long_train, feature, static_config)
            predictions.append(evaluate_rule_on_cells(rule, test, result_cells))
        if not predictions:
            continue
        scored = pd.concat(predictions, ignore_index=True)
        inner_rows.append(
            {
                "feature": feature,
                "inner_mean_gain_vs_static": scored["gain_vs_static"].mean(),
                "inner_positive_vs_static_rate": (scored["gain_vs_static"] > 0).mean(),
                "inner_mean_regret_vs_oracle": scored["regret_vs_oracle"].mean(),
                "inner_top1_hit_rate": scored["top1_hit"].mean(),
            }
        )
    scores = pd.DataFrame(inner_rows)
    if scores.empty:
        return feature_cols[0], scores
    scores = scores.sort_values(
        ["inner_mean_gain_vs_static", "inner_positive_vs_static_rate", "inner_mean_regret_vs_oracle"],
        ascending=[False, False, True],
    )
    return str(scores.iloc[0]["feature"]), scores


def evaluate_single_factor_router(features, result_cells, agg, feature_cols, static_config, mode):
    cells = features.merge(result_cells[["dataset", "pred_len"]], on=["dataset", "pred_len"], how="inner")
    long = agg.merge(cells[["dataset", "pred_len"]], on=["dataset", "pred_len"], how="inner")
    rows = []
    inner_frames = []
    for fold, test_idx in split_groups(cells.reset_index(drop=True), mode):
        test_cells = cells.reset_index(drop=True).loc[test_idx]
        train_cells = cells.reset_index(drop=True).drop(index=test_idx)
        if train_cells.empty or test_cells.empty:
            continue
        chosen_feature, inner_scores = inner_select_feature(train_cells, result_cells, agg, feature_cols, static_config)
        if not inner_scores.empty:
            inner_scores["outer_mode"] = mode
            inner_scores["outer_fold"] = str(fold)
            inner_frames.append(inner_scores)
        rule = fit_single_factor_rule(train_cells, long, chosen_feature, static_config)
        pred = evaluate_rule_on_cells(rule, test_cells, result_cells)
        pred["split_mode"] = mode
        pred["fold"] = str(fold)
        pred["router_method"] = "nested_single_factor_rule"
        pred["selected_feature"] = chosen_feature
        pred["rule_q1"] = rule["q1"]
        pred["rule_q2"] = rule["q2"]
        pred["rule_choices"] = str(rule["choices"])
        rows.append(pred)
    out = pd.concat(rows, ignore_index=True) if rows else pd.DataFrame()
    inner = pd.concat(inner_frames, ignore_index=True) if inner_frames else pd.DataFrame()
    return out, inner


def evaluate_nearest_neighbor_router(features, result_cells, feature_cols, mode):
    cells = features.merge(result_cells[["dataset", "pred_len"]], on=["dataset", "pred_len"], how="inner")
    lookup = result_cells.set_index(["dataset", "pred_len"])
    rows = []
    for fold, test_idx in split_groups(cells.reset_index(drop=True), mode):
        test = cells.reset_index(drop=True).loc[test_idx]
        train = cells.reset_index(drop=True).drop(index=test_idx)
        if train.empty or test.empty:
            continue
        mu = train[feature_cols].mean()
        sd = train[feature_cols].std(ddof=0).replace(0, 1.0).fillna(1.0)
        x_train = (
            ((train[feature_cols] - mu) / sd)
            .replace([np.inf, -np.inf], np.nan)
            .fillna(0.0)
            .astype(float)
            .to_numpy()
        )
        for _, row in test.iterrows():
            x = (
                pd.to_numeric(row[feature_cols], errors="coerce")
                .sub(mu)
                .div(sd)
                .replace([np.inf, -np.inf], np.nan)
                .fillna(0.0)
                .astype(float)
                .to_numpy()
            )
            dist = np.sqrt(np.sum((x_train - x) ** 2, axis=1))
            nearest = train.iloc[int(np.argmin(dist))]
            chosen = lookup.loc[(nearest["dataset"], int(nearest["pred_len"])), "oracle_config"]
            res = lookup.loc[(row["dataset"], int(row["pred_len"]))]
            rows.append(
                {
                    "dataset": row["dataset"],
                    "pred_len": int(row["pred_len"]),
                    "chosen_config": chosen,
                    "chosen_mse": float(res[chosen]),
                    "oracle_config": res["oracle_config"],
                    "oracle_mse": float(res["oracle_mse"]),
                    "gelu_mse": float(res["gelu_mse"]),
                    "static_config": res["static_config"],
                    "static_mse": float(res["static_mse"]),
                    "split_mode": mode,
                    "fold": str(fold),
                    "router_method": "nearest_neighbor_oracle_config",
                    "selected_feature": "all_features",
                }
            )
    return score_predictions(pd.DataFrame(rows)) if rows else pd.DataFrame()


def summarize_eval(name, predictions, static_regret):
    if predictions.empty:
        return {
            "eval_name": name,
            "cell_count": 0,
            "mean_gain_vs_gelu": np.nan,
            "mean_gain_vs_static": np.nan,
            "positive_vs_static_rate": np.nan,
            "mean_regret_vs_oracle": np.nan,
            "regret_reduction_vs_static": np.nan,
            "top1_hit_rate": np.nan,
        }
    regret = float(predictions["regret_vs_oracle"].mean())
    return {
        "eval_name": name,
        "cell_count": int(len(predictions)),
        "mean_gain_vs_gelu": float(predictions["gain_vs_gelu"].mean()),
        "median_gain_vs_gelu": float(predictions["gain_vs_gelu"].median()),
        "mean_gain_vs_static": float(predictions["gain_vs_static"].mean()),
        "median_gain_vs_static": float(predictions["gain_vs_static"].median()),
        "positive_vs_static_rate": float((predictions["gain_vs_static"] > 0).mean()),
        "mean_regret_vs_oracle": regret,
        "regret_reduction_vs_static": float((static_regret - regret) / static_regret) if static_regret > EPS else np.nan,
        "top1_hit_rate": float(predictions["top1_hit"].mean()),
    }


def permutation_eval(features, result_cells, agg, feature_cols, static_config, observed, n_perm, seed):
    if n_perm <= 0:
        return pd.DataFrame()
    rng = np.random.default_rng(seed)
    rows = []
    base = features.copy().reset_index(drop=True)
    feature_matrix = base[feature_cols].copy()
    for idx in range(n_perm):
        shuffled = base.copy()
        shuffled[feature_cols] = feature_matrix.iloc[rng.permutation(len(feature_matrix))].reset_index(drop=True)
        pred, _ = evaluate_single_factor_router(shuffled, result_cells, agg, feature_cols, static_config, "loco")
        summary = summarize_eval("permutation_loco_single_factor", pred, result_cells["static_regret_vs_oracle"].mean())
        summary["permutation_index"] = idx
        summary["observed_mean_gain_vs_static"] = observed
        rows.append(summary)
    return pd.DataFrame(rows)


def permutation_eval_fixed_loco_features(features, result_cells, agg, observed_loco, observed, n_perm, seed):
    if n_perm <= 0 or observed_loco.empty:
        return pd.DataFrame()
    rng = np.random.default_rng(seed)
    base = features.copy().reset_index(drop=True)
    selected_by_fold = (
        observed_loco.groupby("fold", dropna=False)["selected_feature"].first().to_dict()
    )
    selected_features = sorted(set(selected_by_fold.values()))
    feature_matrix = base[selected_features].copy()
    rows = []
    for idx in range(n_perm):
        shuffled = base.copy()
        shuffled[selected_features] = feature_matrix.iloc[rng.permutation(len(feature_matrix))].reset_index(drop=True)
        predictions = []
        for fold, test_idx in split_groups(shuffled, "loco"):
            fold_key = str(fold)
            feature = selected_by_fold.get(fold_key)
            if feature not in shuffled.columns:
                continue
            test_cells = shuffled.loc[test_idx]
            train_cells = shuffled.drop(index=test_idx)
            if train_cells.empty or test_cells.empty:
                continue
            train_keys = train_cells.set_index(["dataset", "pred_len"]).index
            long_train = agg[agg.set_index(["dataset", "pred_len"]).index.isin(train_keys)]
            rule = fit_single_factor_rule(train_cells, long_train, feature, str(result_cells["static_config"].iloc[0]))
            pred = evaluate_rule_on_cells(rule, test_cells, result_cells)
            pred["split_mode"] = "loco"
            pred["fold"] = fold_key
            pred["router_method"] = "permutation_fixed_loco_feature_rule"
            pred["selected_feature"] = feature
            predictions.append(pred)
        scored = pd.concat(predictions, ignore_index=True) if predictions else pd.DataFrame()
        summary = summarize_eval(
            "permutation_fixed_loco_features",
            scored,
            result_cells["static_regret_vs_oracle"].mean(),
        )
        summary["permutation_index"] = idx
        summary["observed_mean_gain_vs_static"] = observed
        rows.append(summary)
    return pd.DataFrame(rows)


def write_summary(path, context):
    lines = [
        "# Phase-4 Router Feasibility Summary",
        "",
        f"- Aggregate rows: {context['aggregate_rows']}",
        f"- Feature rows: {context['feature_rows']}",
        f"- Input/router feature count: {context['feature_count']}",
        f"- Router feature search count: {context['router_feature_count']}",
        f"- Static baseline by mean rank: `{context['static_config']}`",
        f"- Static mean gain vs GELU: {context['static_gain']:.4f}",
        f"- Oracle mean gain vs GELU: {context['oracle_gain']:.4f}",
        f"- Static mean regret vs oracle: {context['static_regret']:.4f}",
        "",
        "## Top Correlations",
        "",
        markdown_table(context["top_correlations"], max_rows=12),
        "",
        "## Router Evaluation",
        "",
        markdown_table(context["eval_summary"]),
        "",
        "## Permutation Check",
        "",
    ]
    if context["permutation"].empty:
        lines.append("_Permutation disabled._")
    else:
        lines.extend(
            [
                f"- Observed LOCO mean gain vs static: {context['observed_gain_vs_static']:.4f}",
                f"- Permutation mean: {context['perm_mean']:.4f}",
                f"- Permutation p(perm >= observed): {context['perm_p_ge_observed']:.4f}",
                "- Permutation mode: fixed observed LOCO selected features, shuffled feature-cell alignment.",
            ]
        )
    lines.extend(
        [
            "",
            "## Verdict",
            "",
            context["verdict"],
            "",
            "## Claim Boundary",
            "",
            "This audit is input-only and does not use target factors, predictions, errors, or held-out cell metrics as router features. The 972 seed-runs stabilize MSE estimates, but the router sample size is 36 dataset-horizon cells.",
        ]
    )
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def main():
    parser = argparse.ArgumentParser(description="Input-only Phase-4 factor-router feasibility audit")
    parser.add_argument("--aggregate", default="phase4_remote_results/analysis_current/phase4_protocol_aggregate.csv")
    parser.add_argument("--factors_dir", required=True)
    parser.add_argument("--output_dir", required=True)
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--max_windows", type=int, default=2048)
    parser.add_argument("--permutations", type=int, default=50)
    parser.add_argument("--permutation_top_features", type=int, default=12)
    parser.add_argument("--router_top_features", type=int, default=15)
    parser.add_argument("--seed", type=int, default=20260523)
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    agg = pd.read_csv(args.aggregate)
    features = build_feature_table(agg, args.factors_dir, args.lee_root, args.max_windows)
    result_cells, static_config, static_rank = cell_result_table(agg)
    merged = features.merge(result_cells, on=["dataset", "pred_len"], how="inner")
    feature_cols = usable_feature_columns(merged)
    features = merged[["dataset", "pred_len"] + feature_cols + [c for c in features.columns if c not in {"dataset", "pred_len"} and c not in feature_cols]]
    correlations = correlation_table(merged[["dataset", "pred_len"] + feature_cols], result_cells)
    router_feature_cols = (
        correlations.dropna(subset=["abs_spearman"])
        .sort_values("abs_spearman", ascending=False)["feature"]
        .drop_duplicates()
        .head(args.router_top_features)
        .tolist()
    )
    if len(router_feature_cols) < 3:
        router_feature_cols = feature_cols

    loco_single, inner_loco = evaluate_single_factor_router(
        merged[["dataset", "pred_len"] + router_feature_cols], result_cells, agg, router_feature_cols, static_config, "loco"
    )
    lodo_single, inner_lodo = evaluate_single_factor_router(
        merged[["dataset", "pred_len"] + router_feature_cols], result_cells, agg, router_feature_cols, static_config, "lodo"
    )
    family_single, inner_family = evaluate_single_factor_router(
        merged[["dataset", "pred_len"] + router_feature_cols], result_cells, agg, router_feature_cols, static_config, "family"
    )
    loco_nn = evaluate_nearest_neighbor_router(
        merged[["dataset", "pred_len"] + router_feature_cols], result_cells, router_feature_cols, "loco"
    )

    static_regret = float(result_cells["static_regret_vs_oracle"].mean())
    eval_summary = pd.DataFrame(
        [
            summarize_eval("loco_nested_single_factor", loco_single, static_regret),
            summarize_eval("lodo_nested_single_factor", lodo_single, static_regret),
            summarize_eval("family_nested_single_factor", family_single, static_regret),
            summarize_eval("loco_nearest_neighbor", loco_nn, static_regret),
        ]
    )

    observed_gain = float(eval_summary.loc[eval_summary["eval_name"] == "loco_nested_single_factor", "mean_gain_vs_static"].iloc[0])
    top_perm_features = (
        correlations.dropna(subset=["abs_spearman"])
        .sort_values("abs_spearman", ascending=False)["feature"]
        .drop_duplicates()
        .head(args.permutation_top_features)
        .tolist()
    )
    if len(top_perm_features) < 3:
        top_perm_features = feature_cols
    permutation = permutation_eval_fixed_loco_features(
        merged[["dataset", "pred_len"] + sorted(set(loco_single["selected_feature"].dropna()))],
        result_cells,
        agg,
        loco_single,
        observed_gain,
        args.permutations,
        args.seed,
    )
    if permutation.empty:
        perm_mean = np.nan
        perm_p = np.nan
    else:
        perm_mean = float(permutation["mean_gain_vs_static"].mean())
        perm_p = float((permutation["mean_gain_vs_static"] >= observed_gain).mean())

    loco_summary = eval_summary[eval_summary["eval_name"] == "loco_nested_single_factor"].iloc[0]
    lodo_summary = eval_summary[eval_summary["eval_name"] == "lodo_nested_single_factor"].iloc[0]
    go = (
        loco_summary["mean_gain_vs_static"] >= 0.01
        and loco_summary["positive_vs_static_rate"] >= 0.55
        and loco_summary["regret_reduction_vs_static"] >= 0.20
        and (pd.isna(perm_p) or perm_p <= 0.10)
    )
    partial = (
        loco_summary["mean_gain_vs_static"] > 0
        and lodo_summary["mean_gain_vs_static"] > -0.0025
        and loco_summary["positive_vs_static_rate"] >= 0.50
    )
    if go:
        verdict = "GO: input-only factors pass the predefined minimal router bar on LOCO, with permutation support. The paper can cautiously upgrade to a preliminary zero-shot factor-router claim, while still reporting LODO/family limitations."
    elif partial:
        verdict = "PARTIAL: input-only factors contain router signal, but the evidence is not strong enough for a full deployable zero-shot router claim. Use as diagnostic or preliminary selector evidence."
    else:
        verdict = "NO-GO: the input-only factor router does not beat the static tanh-family baseline robustly enough. Keep the paper claim at factor-conditioned diagnostics, not a deployable router."

    features.to_csv(os.path.join(args.output_dir, "phase4_router_factor_table.csv"), index=False)
    correlations.to_csv(os.path.join(args.output_dir, "phase4_router_correlation.csv"), index=False)
    loco_single.to_csv(os.path.join(args.output_dir, "phase4_router_loco_eval.csv"), index=False)
    lodo_single.to_csv(os.path.join(args.output_dir, "phase4_router_lodo_eval.csv"), index=False)
    family_single.to_csv(os.path.join(args.output_dir, "phase4_router_family_eval.csv"), index=False)
    loco_nn.to_csv(os.path.join(args.output_dir, "phase4_router_loco_nearest_neighbor_eval.csv"), index=False)
    eval_summary.to_csv(os.path.join(args.output_dir, "phase4_router_eval_summary.csv"), index=False)
    pd.concat([inner_loco, inner_lodo, inner_family], ignore_index=True).to_csv(
        os.path.join(args.output_dir, "phase4_router_inner_feature_scores.csv"), index=False
    )
    permutation.to_csv(os.path.join(args.output_dir, "phase4_router_permutation_eval.csv"), index=False)
    static_rank.to_csv(os.path.join(args.output_dir, "phase4_router_static_rank.csv"), index=False)

    write_summary(
        os.path.join(args.output_dir, "phase4_router_feasibility_summary.md"),
        {
            "aggregate_rows": len(agg),
            "feature_rows": len(features),
            "feature_count": len(feature_cols),
            "router_feature_count": len(router_feature_cols),
            "static_config": static_config,
            "static_gain": float(result_cells["static_gain_vs_gelu"].mean()),
            "oracle_gain": float(result_cells["oracle_gain_vs_gelu"].mean()),
            "static_regret": static_regret,
            "top_correlations": correlations.head(20),
            "eval_summary": eval_summary,
            "permutation": permutation,
            "observed_gain_vs_static": observed_gain,
            "perm_mean": perm_mean,
            "perm_p_ge_observed": perm_p,
            "verdict": verdict,
        },
    )
    print(
        {
            "output_dir": args.output_dir,
            "feature_rows": len(features),
            "feature_count": len(feature_cols),
            "router_feature_count": len(router_feature_cols),
            "static_config": static_config,
            "verdict": verdict.split(":", 1)[0],
        }
    )


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase4_summary_factor_bins.py <==
#!/usr/bin/env python3
import argparse
import os

import numpy as np
import pandas as pd

from analyze_factor_effects import FACTOR_COLUMNS, factor_rows_for_prediction, test_border1
from generate_factors import window_factors
from phase4_common import data_path_for_dataset, root_path_for_dataset
from phase4_report_utils import markdown_table


BIN_ORDER = {"low": 0, "mid": 1, "high": 2, "down": 0, "flat": 1, "up": 2}
MIN_DYNAMIC_FACTOR_POINTS = 4


def prediction_sample_count(dataset, seq_len, pred_len, config, lee_root):
    if dataset in {"ETTh1", "ETTh2"}:
        border1 = 12 * 30 * 24 + 4 * 30 * 24 - seq_len
        border2 = 12 * 30 * 24 + 8 * 30 * 24
    elif dataset in {"ETTm1", "ETTm2"}:
        border1 = 12 * 30 * 24 * 4 + 4 * 30 * 24 * 4 - seq_len
        border2 = 12 * 30 * 24 * 4 + 8 * 30 * 24 * 4
    else:
        csv_path = os.path.normpath(os.path.join(lee_root, config["root_path"], config["data_path"]))
        row_count = len(pd.read_csv(csv_path))
        num_test = int(row_count * 0.2)
        border1 = row_count - num_test - seq_len
        border2 = row_count
    return max(0, border2 - border1 - seq_len - pred_len + 1)


def bin_series(series, factor):
    valid = series.dropna()
    if valid.empty:
        return pd.Series(pd.NA, index=series.index, dtype="object")
    labels = ["down", "flat", "up"] if factor == "trend" else ["low", "mid", "high"]
    if valid.nunique() < 3:
        median = valid.median()
        fallback = ["down", "up"] if factor == "trend" else ["low", "high"]
        return pd.Series(np.where(series <= median, fallback[0], fallback[1]), index=series.index)
    return pd.qcut(series.rank(method="first"), q=3, labels=labels).astype("object")


def build_cell_factor_table(agg, factors_dir, lee_root):
    cells = agg[
        ["dataset", "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "factor"]
    ].drop_duplicates()
    rows = []
    for cell in cells.to_dict("records"):
        dataset = cell["dataset"]
        pred_len = int(cell["pred_len"])
        seq_len = int(cell["seq_len"])
        config = {
            "data": dataset,
            "seq_len": seq_len,
            "pred_len": pred_len,
            "root_path": root_path_for_dataset(dataset),
            "data_path": data_path_for_dataset(dataset),
        }
        factors_path = os.path.join(factors_dir, f"{dataset}_factors.csv")
        factors = pd.read_csv(factors_path)
        n_samples = prediction_sample_count(dataset, seq_len, pred_len, config, lee_root)
        if factor_granularity_is_degenerate(factors):
            factor_rows = direct_factor_rows_for_prediction(config, factors, n_samples, lee_root)
        else:
            factor_rows = factor_rows_for_prediction(config, factors, n_samples, lee_root)
        summary = {**cell, "test_sample_count": n_samples}
        for factor in FACTOR_COLUMNS:
            summary[f"input_{factor}"] = factor_rows[f"input_{factor}"].mean()
            summary[f"target_{factor}"] = factor_rows[f"target_{factor}"].mean()
        rows.append(summary)
    return pd.DataFrame(rows)


def factor_granularity_is_degenerate(factors):
    if factors.empty or not {"start_index", "end_index"}.issubset(factors.columns):
        return True
    lengths = pd.to_numeric(factors["end_index"], errors="coerce") - pd.to_numeric(
        factors["start_index"], errors="coerce"
    ) + 1
    lengths = lengths.replace([np.inf, -np.inf], np.nan).dropna()
    if lengths.empty:
        return True
    return float(lengths.median()) < MIN_DYNAMIC_FACTOR_POINTS


def direct_factor_rows_for_prediction(config, factors, n_samples, lee_root):
    """Compute factors on true model input/target windows when precomputed bins are too fine."""
    seq_len = int(config["seq_len"])
    pred_len = int(config["pred_len"])
    dataset = config["data"]
    csv_path = os.path.normpath(os.path.join(lee_root, config["root_path"], config["data_path"]))
    frame = pd.read_csv(csv_path)
    values = frame["OT" if "OT" in frame.columns else frame.columns[-1]].astype(float).to_numpy()
    border1 = test_border1(dataset, seq_len, config, lee_root)

    points_per_day = int(pd.to_numeric(factors.get("points_per_day", pd.Series([1])), errors="coerce").dropna().iloc[0])
    reference_days = int(pd.to_numeric(factors.get("reference_days", pd.Series([30])), errors="coerce").dropna().iloc[0])
    alpha = float(pd.to_numeric(factors.get("alpha", pd.Series([0.05])), errors="coerce").dropna().iloc[0])
    beta = float(pd.to_numeric(factors.get("beta", pd.Series([0.05])), errors="coerce").dropna().iloc[0])
    method = str(factors.get("method", pd.Series(["sum"])).dropna().iloc[0])
    reference_size = max(reference_days * max(points_per_day, 1), seq_len)

    rows = {
        "sample_index": np.arange(n_samples),
        "input_start_index": np.zeros(n_samples, dtype=int),
        "input_end_index": np.zeros(n_samples, dtype=int),
        "target_start_index": np.zeros(n_samples, dtype=int),
        "target_end_index": np.zeros(n_samples, dtype=int),
    }
    input_values = {factor: np.full(n_samples, np.nan, dtype=float) for factor in FACTOR_COLUMNS}
    target_values = {factor: np.full(n_samples, np.nan, dtype=float) for factor in FACTOR_COLUMNS}

    for sample_index in range(n_samples):
        input_start = border1 + sample_index
        input_end = input_start + seq_len
        target_start = input_end
        target_end = target_start + pred_len
        ref_start = max(0, input_start - reference_size)
        reference = values[ref_start:input_start] if input_start > 0 else values[input_start:input_end]
        input_factor_values = window_factors(
            values[input_start:input_end],
            reference,
            alpha,
            beta,
            method,
            points_per_day=points_per_day,
        )
        target_factor_values = window_factors(
            values[target_start:target_end],
            reference,
            alpha,
            beta,
            method,
            points_per_day=points_per_day,
        )
        rows["input_start_index"][sample_index] = input_start
        rows["input_end_index"][sample_index] = input_end - 1
        rows["target_start_index"][sample_index] = target_start
        rows["target_end_index"][sample_index] = target_end - 1
        for factor in FACTOR_COLUMNS:
            input_values[factor][sample_index] = input_factor_values.get(factor, np.nan)
            target_values[factor][sample_index] = target_factor_values.get(factor, np.nan)

    out = pd.DataFrame(rows)
    for factor in FACTOR_COLUMNS:
        out[f"input_{factor}"] = input_values[factor]
        out[f"target_{factor}"] = target_values[factor]
    return out


def annotate_bins(cell_factors):
    out = cell_factors.copy()
    for factor in FACTOR_COLUMNS:
        out[f"{factor}_bin"] = bin_series(out[f"target_{factor}"], factor)
    return out


def result_rows(agg, cell_factors):
    keys = ["dataset", "pred_len", "seq_len", "label_len", "e_layers", "d_layers", "factor"]
    df = agg.merge(cell_factors, on=keys, how="left")
    df["mse_rank_in_cell"] = df.groupby(["dataset", "pred_len"])["mse_mean"].rank(method="min")
    df["best_in_cell"] = df["mse_rank_in_cell"] == 1
    df["top3_in_cell"] = df["mse_rank_in_cell"] <= 3
    df["improvement_for_summary"] = df["improvement_vs_gelu_mean"]
    df.loc[df["config_name"] == "gelu_all", "improvement_for_summary"] = 0.0
    df["positive_vs_gelu"] = df["improvement_for_summary"] > 0
    return df


def factor_bin_summary(df):
    rows = []
    group_cols = [
        "factor",
        "factor_bin",
        "config_name",
        "activation",
        "encoder_activation",
        "decoder_activation",
        "output_activation",
        "activation_signature",
    ]
    for factor in FACTOR_COLUMNS:
        bin_col = f"{factor}_bin"
        tmp = df[df[bin_col].notna()].copy()
        tmp["factor"] = factor
        tmp["factor_bin"] = tmp[bin_col].astype(str)
        grouped = (
            tmp.groupby(group_cols, dropna=False)
            .agg(
                cell_count=("dataset", "count"),
                dataset_count=("dataset", "nunique"),
                mse_mean=("mse_mean", "mean"),
                mse_median=("mse_mean", "median"),
                mean_rank_in_cell=("mse_rank_in_cell", "mean"),
                best_cell_count=("best_in_cell", "sum"),
                top3_cell_count=("top3_in_cell", "sum"),
                improvement_vs_gelu_mean=("improvement_for_summary", "mean"),
                improvement_vs_gelu_median=("improvement_for_summary", "median"),
                positive_cell_rate=("positive_vs_gelu", "mean"),
                win_rate_vs_gelu_mean=("win_rate_vs_gelu", "mean"),
            )
            .reset_index()
        )
        rows.append(grouped)
    out = pd.concat(rows, ignore_index=True)
    out["bin_order"] = out["factor_bin"].map(BIN_ORDER).fillna(99).astype(int)
    return out.sort_values(["factor", "bin_order", "mean_rank_in_cell", "config_name"]).drop(columns=["bin_order"])


def factor_contrast_summary(bin_summary):
    rows = []
    id_cols = [
        "factor",
        "config_name",
        "activation",
        "encoder_activation",
        "decoder_activation",
        "output_activation",
        "activation_signature",
    ]
    for _, group in bin_summary.groupby(id_cols, dropna=False):
        factor = group["factor"].iloc[0]
        ordered_bins = ["down", "flat", "up"] if factor == "trend" else ["low", "mid", "high"]
        by_bin = {row["factor_bin"]: row for row in group.to_dict("records")}
        start = by_bin.get(ordered_bins[0], {})
        middle = by_bin.get(ordered_bins[1], {})
        end = by_bin.get(ordered_bins[2], {})
        row = {col: group[col].iloc[0] for col in id_cols}
        row.update(
            {
                "start_bin": ordered_bins[0],
                "middle_bin": ordered_bins[1],
                "end_bin": ordered_bins[2],
                "cell_count_start": start.get("cell_count", 0),
                "cell_count_middle": middle.get("cell_count", 0),
                "cell_count_end": end.get("cell_count", 0),
                "improvement_start": start.get("improvement_vs_gelu_mean", np.nan),
                "improvement_middle": middle.get("improvement_vs_gelu_mean", np.nan),
                "improvement_end": end.get("improvement_vs_gelu_mean", np.nan),
                "win_rate_start": start.get("win_rate_vs_gelu_mean", np.nan),
                "win_rate_middle": middle.get("win_rate_vs_gelu_mean", np.nan),
                "win_rate_end": end.get("win_rate_vs_gelu_mean", np.nan),
                "rank_start": start.get("mean_rank_in_cell", np.nan),
                "rank_middle": middle.get("mean_rank_in_cell", np.nan),
                "rank_end": end.get("mean_rank_in_cell", np.nan),
            }
        )
        row["improvement_end_minus_start"] = row["improvement_end"] - row["improvement_start"]
        row["win_rate_end_minus_start"] = row["win_rate_end"] - row["win_rate_start"]
        row["rank_end_minus_start"] = row["rank_end"] - row["rank_start"]
        row["factor_conditioned"] = bool(
            pd.notna(row["improvement_end_minus_start"]) and abs(row["improvement_end_minus_start"]) >= 0.02
        )
        rows.append(row)
    return pd.DataFrame(rows).sort_values(["factor", "config_name"])


def static_activation_ranking(df):
    grouped = (
        df.groupby(
            [
                "config_name",
                "activation",
                "encoder_activation",
                "decoder_activation",
                "output_activation",
                "activation_signature",
            ],
            dropna=False,
        )
        .agg(
            cell_count=("dataset", "count"),
            mean_rank_in_cell=("mse_rank_in_cell", "mean"),
            median_rank_in_cell=("mse_rank_in_cell", "median"),
            best_cell_count=("best_in_cell", "sum"),
            top3_cell_count=("top3_in_cell", "sum"),
            improvement_vs_gelu_mean=("improvement_for_summary", "mean"),
            improvement_vs_gelu_median=("improvement_for_summary", "median"),
            positive_cell_rate=("positive_vs_gelu", "mean"),
            win_rate_vs_gelu_mean=("win_rate_vs_gelu", "mean"),
        )
        .reset_index()
    )
    return grouped.sort_values(["mean_rank_in_cell", "improvement_vs_gelu_mean"], ascending=[True, False])


def factor_bin_best_activation(bin_summary):
    candidates = bin_summary[bin_summary["config_name"] != "gelu_all"].copy()
    candidates = candidates.sort_values(
        ["factor", "factor_bin", "mean_rank_in_cell", "improvement_vs_gelu_mean"],
        ascending=[True, True, True, False],
    )
    return candidates.groupby(["factor", "factor_bin"], dropna=False).head(1).reset_index(drop=True)


def write_claim_summary(path, bin_summary, contrast, static_rank, cell_factors):
    best = static_rank.head(5)[
        ["config_name", "mean_rank_in_cell", "best_cell_count", "improvement_vs_gelu_mean", "positive_cell_rate"]
    ]
    conditioned = contrast[contrast["factor_conditioned"]].copy()
    lines = [
        "# Phase-4 Factor Claim Summary",
        "",
        f"- Summary-level factor-bin coverage: {cell_factors[['dataset', 'pred_len']].drop_duplicates().shape[0]} dataset-horizon cells.",
        f"- Factor-bin rows: {len(bin_summary)}.",
        f"- Factor-conditioned contrasts with |end-start improvement| >= 0.02: {len(conditioned)}.",
        "",
        "Summary-level factor bins cover the full completed matrix. Sample-level oracle files in this directory remain diagnostic and are restricted to rows with prediction arrays.",
        "",
        "## Static Activation Ranking",
        "",
        markdown_table(best),
    ]
    if not conditioned.empty:
        cols = [
            "factor",
            "config_name",
            "start_bin",
            "end_bin",
            "improvement_start",
            "improvement_end",
            "improvement_end_minus_start",
        ]
        lines.extend(["", "## Strongest Factor-Conditioned Contrasts", ""])
        lines.append(markdown_table(conditioned.reindex(conditioned["improvement_end_minus_start"].abs().sort_values(ascending=False).index).head(10)[cols]))
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def main():
    parser = argparse.ArgumentParser(description="Full-matrix summary-level Phase-4 factor-bin analysis")
    parser.add_argument("--aggregate", required=True)
    parser.add_argument("--factors_dir", required=True)
    parser.add_argument("--output_dir", required=True)
    parser.add_argument("--lee_root", default="lee_ocil")
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    agg = pd.read_csv(args.aggregate)
    cell_factors = annotate_bins(build_cell_factor_table(agg, args.factors_dir, args.lee_root))
    rows = result_rows(agg, cell_factors)
    bins = factor_bin_summary(rows)
    contrasts = factor_contrast_summary(bins)
    static_rank = static_activation_ranking(rows)
    best = factor_bin_best_activation(bins)

    cell_factors.to_csv(os.path.join(args.output_dir, "phase4_factor_cell_summary.csv"), index=False)
    bins.to_csv(os.path.join(args.output_dir, "phase4_factor_bin_summary.csv"), index=False)
    contrasts.to_csv(os.path.join(args.output_dir, "phase4_factor_contrast_summary.csv"), index=False)
    static_rank.to_csv(os.path.join(args.output_dir, "phase4_static_activation_ranking.csv"), index=False)
    best.to_csv(os.path.join(args.output_dir, "phase4_factor_bin_best_activation.csv"), index=False)
    write_claim_summary(
        os.path.join(args.output_dir, "phase4_factor_claim_summary.md"),
        bins,
        contrasts,
        static_rank,
        cell_factors,
    )
    print(
        {
            "cell_factor_rows": len(cell_factors),
            "factor_bin_rows": len(bins),
            "factor_contrast_rows": len(contrasts),
            "static_rank_rows": len(static_rank),
            "best_bin_rows": len(best),
        }
    )


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase6_hierarchical_router_eval.py <==
#!/usr/bin/env python3
import argparse
import os
import sys
from datetime import datetime, timezone

import numpy as np
import pandas as pd

SCRIPT_DIR = os.path.dirname(__file__)
if SCRIPT_DIR not in sys.path:
    sys.path.insert(0, SCRIPT_DIR)

from phase4_model_aware_router import build_model_cells, config_action, load_scope, standardize_feature_frame
from phase4_pairwise_factor_router import (
    CELL_KEYS,
    CORE_ACTIONS,
    action_to_exact_config,
    apply_rule,
    build_cell_metrics,
    feature_groups,
    fit_action_rule,
    make_pair_rows,
    mse_for_config,
    rank_static_configs,
    same_cells_mask,
    score_cell_prediction,
)
from phase4_report_utils import markdown_table


NEW_DATASETS = {"Weather", "Exchange", "ILI"}
ACTION_FAMILY = {
    "regime_tanh_vs_default": "regime",
    "regime_tanh_sin_vs_default": "regime",
    "regime_softsign_vs_default": "regime",
    "regime_best_bounded_vs_default": "regime",
    "placement_encoder_tanh_vs_default": "placement",
    "placement_decoder_tanh_vs_default": "placement",
    "placement_all_tanh_vs_best_split": "placement",
    "placement_output_tanh_vs_best_linear": "placement",
    "placement_output_tanh_matched": "placement",
}
CONFIDENCE_POLICIES = [
    ("open", 0.0, 0.55, 0.0),
    ("balanced", 0.002, 0.65, 0.0),
    ("conservative", 0.005, 0.75, 0.005),
    ("high_confidence", 0.010, 0.80, 0.010),
]


def load_old_informer(path):
    frame = load_scope(path, "Informer-fullgrid", "Informer", "gelu_all", "fullgrid")
    frame["action"] = frame.apply(lambda row: config_action(row["config_name"], row["baseline_config"]), axis=1)
    return frame


def load_new_oracle(path):
    frame = pd.read_csv(path)
    defaults = {
        "d_model": 512,
        "n_heads": 8,
        "d_ff": 2048,
        "batch_size": 32,
        "train_epochs": 6,
        "patch_len": 0,
        "stride": 0,
        "model_scope": "Informer-fullgrid",
        "model_family": "Informer",
        "baseline_config": "gelu_all",
        "search_space": "phase5_newdataset_oracle",
    }
    for column, value in defaults.items():
        frame[column] = value
    frame["action"] = frame.apply(lambda row: config_action(row["config_name"], row["baseline_config"]), axis=1)
    return frame


def same_cell_mask(df, cells):
    markers = cells[CELL_KEYS].drop_duplicates().assign(__holdout=True)
    merged = df[CELL_KEYS].merge(markers, on=CELL_KEYS, how="left")
    return merged["__holdout"].eq(True).to_numpy(bool)


def split_new_cells(new_cells, mode):
    if mode == "strict_zero_shot":
        return [("all_new", new_cells[CELL_KEYS].drop_duplicates())]
    if mode == "supplement_leave_new_dataset":
        return [
            (str(dataset), group[CELL_KEYS].drop_duplicates())
            for dataset, group in new_cells.groupby("dataset", dropna=False)
        ]
    if mode == "supplement_leave_new_horizon":
        return [
            (str(int(pred_len)), group[CELL_KEYS].drop_duplicates())
            for pred_len, group in new_cells.groupby("pred_len", dropna=False)
        ]
    if mode == "supplement_leave_new_cell":
        folds = []
        for _, row in new_cells[CELL_KEYS].drop_duplicates().sort_values(CELL_KEYS).iterrows():
            folds.append(
                (
                    f"{row['dataset']}/{int(row['pred_len'])}",
                    pd.DataFrame([{key: row[key] for key in CELL_KEYS}]),
                )
            )
        return folds
    raise ValueError(mode)


def prepare_pairs(results, factors_dir, lee_root, top_k, include_topology, feature_set_filter):
    cells, _ = build_model_cells(results)
    cells = standardize_feature_frame(cells, factors_dir, lee_root)
    pairs = make_pair_rows(results)
    feature_cols = [c for c in cells.columns if c.startswith(("input_", "router_"))]
    meta_cols = [
        "model_family",
        "search_space",
        "baseline_config",
        "d_model",
        "n_heads",
        "d_ff",
        "batch_size",
        "train_epochs",
        "patch_len",
        "stride",
        "pred_to_seq_ratio",
        "ffn_to_model_ratio",
        "has_patch",
        "patch_to_seq_ratio",
        "stride_to_patch_ratio",
        "has_decoder",
        "is_informer",
        "is_patchtst",
        "is_itransformer",
        "scope_has_output_tanh",
        "scope_config_count",
    ]
    keep_cols = [c for c in CELL_KEYS + meta_cols + feature_cols if c in cells.columns]
    pairs = pairs.merge(
        cells[keep_cols].drop_duplicates(),
        on=CELL_KEYS + ["model_family", "search_space", "baseline_config"],
        how="left",
    )
    pairs = pairs[pairs["action_name"].isin(CORE_ACTIONS)].copy()
    feature_sets = feature_groups(pairs, top_k, include_topology=include_topology)
    if feature_set_filter:
        keep = set(feature_set_filter)
        feature_sets = {name: cols for name, cols in feature_sets.items() if name in keep}
    return cells, pairs, feature_sets


def fit_rules(train_pairs, feature_sets, args):
    rows = []
    for feature_set, features in feature_sets.items():
        if not features:
            continue
        for action_name, group in train_pairs.groupby("action_name", dropna=False):
            if len(group) < args.min_pairs:
                continue
            rule = fit_action_rule(group.reset_index(drop=True), features, args.margin, args.min_support, args.min_precision)
            rows.append(
                {
                    "feature_set": feature_set,
                    "action_name": action_name,
                    "action_family": ACTION_FAMILY.get(action_name, str(group["action_family"].iloc[0])),
                    **rule,
                }
            )
    return pd.DataFrame(rows)


def apply_rules(test_pairs, rules, eval_name, fold):
    chunks = []
    for _, rule in rules.iterrows():
        group = test_pairs[test_pairs["action_name"].astype(str).eq(str(rule["action_name"]))].copy()
        if group.empty:
            continue
        fire = apply_rule(group, rule)
        pred = group[
            CELL_KEYS
            + [
                "model_family",
                "search_space",
                "baseline_config",
                "action_name",
                "action_family",
                "action_config",
                "comparator_config",
                "uplift",
            ]
        ].copy()
        pred["eval_name"] = eval_name
        pred["fold"] = str(fold)
        pred["feature_set"] = rule["feature_set"]
        pred["recommend"] = fire
        pred["selected_feature"] = rule["feature"]
        pred["rule_direction"] = rule["direction"]
        pred["rule_threshold"] = rule["threshold"]
        pred["rule_objective"] = rule["objective"]
        pred["rule_precision"] = rule["precision"]
        pred["rule_mean_uplift_if_fired"] = rule["mean_uplift_if_fired"]
        chunks.append(pred)
    return pd.concat(chunks, ignore_index=True) if chunks else pd.DataFrame()


def build_pair_predictions(old_pairs, combined_pairs, new_cells, feature_sets, args):
    predictions = []
    rule_rows = []
    for eval_name in args.eval_modes:
        for fold, holdout_cells in split_new_cells(new_cells, eval_name):
            test_mask = same_cell_mask(combined_pairs, holdout_cells)
            test_pairs = combined_pairs.loc[test_mask].reset_index(drop=True)
            if eval_name == "strict_zero_shot":
                train_pairs = old_pairs.reset_index(drop=True)
            else:
                train_pairs = combined_pairs.loc[~test_mask].reset_index(drop=True)
            if test_pairs.empty or len(train_pairs) < args.min_pairs:
                continue
            rules = fit_rules(train_pairs, feature_sets, args)
            if rules.empty:
                continue
            rules["eval_name"] = eval_name
            rules["fold"] = str(fold)
            rule_rows.append(rules)
            predictions.append(apply_rules(test_pairs, rules, eval_name, fold))
    pred = pd.concat(predictions, ignore_index=True) if predictions else pd.DataFrame()
    rules = pd.concat(rule_rows, ignore_index=True) if rule_rows else pd.DataFrame()
    return pred, rules


def confidence_pass(row, min_objective, min_precision, min_mean_uplift):
    precision = row.get("rule_precision", np.nan)
    if pd.isna(precision):
        return False
    return (
        bool(row.get("recommend", False))
        and float(row.get("rule_objective", 0.0)) >= min_objective
        and float(precision) >= min_precision
        and float(row.get("rule_mean_uplift_if_fired", 0.0)) >= min_mean_uplift
    )


def choose_hierarchical_candidate(candidates):
    if not candidates:
        return None
    family_scores = {}
    for item in candidates:
        score = (
            item["rule_objective"],
            item["rule_precision"],
            item["rule_mean_uplift_if_fired"],
        )
        family = item["chosen_action_family"]
        if family not in family_scores or score > family_scores[family]:
            family_scores[family] = score
    chosen_family = sorted(family_scores.items(), key=lambda kv: kv[1], reverse=True)[0][0]
    family_candidates = [item for item in candidates if item["chosen_action_family"] == chosen_family]
    return sorted(
        family_candidates,
        key=lambda item: (
            item["rule_objective"],
            item["rule_precision"],
            item["rule_mean_uplift_if_fired"],
            -item["chosen_mse"],
        ),
        reverse=True,
    )[0]


def combine_to_cells(pred, results, fallback_policies, margin):
    if pred.empty:
        return pd.DataFrame(), pd.DataFrame()
    cells = build_cell_metrics(results)
    all_cells = cells[CELL_KEYS].drop_duplicates().copy()
    rows = []
    for (eval_name, feature_set, fold), group in pred.groupby(["eval_name", "feature_set", "fold"], dropna=False):
        test_cells = group[CELL_KEYS].drop_duplicates().copy()
        train_cells = all_cells[~same_cells_mask(all_cells, test_cells)].copy()
        static_by_scope = rank_static_configs(results, train_cells)
        scoped_cells = cells[same_cell_mask(cells, test_cells)].copy()
        for policy_name, min_objective, min_precision, min_mean_uplift in CONFIDENCE_POLICIES:
            for fallback_policy in fallback_policies:
                for _, cell in scoped_cells.iterrows():
                    cell_group = group[
                        group["dataset"].astype(str).eq(str(cell["dataset"]))
                        & group["pred_len"].astype(int).eq(int(cell["pred_len"]))
                        & group["model_scope"].astype(str).eq(str(cell["model_scope"]))
                    ].copy()
                    candidates = []
                    available = set(cell["available_configs"])
                    for _, rec in cell_group.iterrows():
                        if not confidence_pass(rec, min_objective, min_precision, min_mean_uplift):
                            continue
                        config = action_to_exact_config(
                            str(rec["action_name"]),
                            available,
                            results,
                            train_cells,
                            cell["model_scope"],
                        )
                        if not config:
                            continue
                        chosen_mse = mse_for_config(results, cell, config)
                        if chosen_mse is None:
                            continue
                        candidates.append(
                            {
                                "chosen_config": config,
                                "chosen_mse": chosen_mse,
                                "chosen_action_name": str(rec["action_name"]),
                                "chosen_action_family": str(rec["action_family"]),
                                "rule_objective": float(rec.get("rule_objective", 0.0)),
                                "rule_precision": float(rec.get("rule_precision", np.nan)),
                                "rule_mean_uplift_if_fired": float(rec.get("rule_mean_uplift_if_fired", np.nan)),
                                "selected_feature": str(rec.get("selected_feature", "")),
                            }
                        )
                    chosen = choose_hierarchical_candidate(candidates)
                    abstained = chosen is None
                    if chosen is None:
                        fallback_config = cell["baseline_config"]
                        if fallback_policy == "train_static":
                            fallback_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                            if fallback_config not in available:
                                fallback_config = cell["baseline_config"]
                        chosen = {
                            "chosen_config": fallback_config,
                            "chosen_mse": mse_for_config(results, cell, fallback_config),
                            "chosen_action_name": "abstain",
                            "chosen_action_family": "abstain",
                            "rule_objective": 0.0,
                            "rule_precision": np.nan,
                            "rule_mean_uplift_if_fired": np.nan,
                            "selected_feature": "abstain",
                        }
                    static_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                    if static_config not in available:
                        static_config = cell["baseline_config"]
                    static_mse = mse_for_config(results, cell, static_config)
                    out = {
                        "eval_name": eval_name,
                        "feature_set": feature_set,
                        "fold": fold,
                        "confidence_policy": policy_name,
                        "min_objective": min_objective,
                        "min_precision": min_precision,
                        "min_mean_uplift": min_mean_uplift,
                        "fallback_policy": fallback_policy,
                        "model_scope": cell["model_scope"],
                        "model_family": cell["model_family"],
                        "dataset": cell["dataset"],
                        "pred_len": int(cell["pred_len"]),
                        "baseline_config": cell["baseline_config"],
                        "baseline_mse": cell["baseline_mse"],
                        "static_config": static_config,
                        "static_mse": static_mse,
                        "oracle_config": cell["oracle_config"],
                        "oracle_action": cell["oracle_action"],
                        "oracle_mse": cell["oracle_mse"],
                        "recommendation_count": len(candidates),
                        "abstained": abstained,
                        **chosen,
                    }
                    out.update(score_cell_prediction(out, margin))
                    out["config_hit"] = out["chosen_config"] == out["oracle_config"]
                    out["action_hit"] = config_action(out["chosen_config"], out["baseline_config"]) == out["oracle_action"]
                    rows.append(out)
    cell_predictions = pd.DataFrame(rows)
    summary = summarize_cells(cell_predictions)
    return cell_predictions, summary


def summarize_cells(cell_predictions):
    if cell_predictions.empty:
        return pd.DataFrame()
    rows = []
    group_cols = ["eval_name", "feature_set", "confidence_policy", "fallback_policy"]
    for key, group in cell_predictions.groupby(group_cols, dropna=False):
        eval_name, feature_set, confidence_policy, fallback_policy = key
        chosen = group[~group["abstained"]]
        placement = chosen[chosen["chosen_action_family"] == "placement"]
        regime = chosen[chosen["chosen_action_family"] == "regime"]
        rows.append(
            {
                "eval_name": eval_name,
                "feature_set": feature_set,
                "confidence_policy": confidence_policy,
                "fallback_policy": fallback_policy,
                "cell_count": int(len(group)),
                "mean_gain_vs_gelu": float(group["gain_vs_baseline"].mean()),
                "mean_gain_vs_static": float(group["gain_vs_static"].mean()),
                "positive_vs_gelu_rate": float(group["positive_vs_baseline"].mean()),
                "positive_vs_static_rate": float(group["positive_vs_static"].mean()),
                "mean_regret_vs_oracle": float(group["regret_vs_oracle"].mean()),
                "mean_oracle_capture_ratio": float(group["oracle_capture_ratio"].replace([np.inf, -np.inf], np.nan).mean()),
                "config_hit_rate": float(group["config_hit"].mean()),
                "action_hit_rate": float(group["action_hit"].mean()),
                "abstain_rate": float(group["abstained"].mean()),
                "mean_recommendation_count": float(group["recommendation_count"].mean()),
                "placement_choice_rate": float((group["chosen_action_family"] == "placement").mean()),
                "placement_precision_vs_gelu": float(placement["positive_vs_baseline"].mean()) if not placement.empty else np.nan,
                "regime_precision_vs_gelu": float(regime["positive_vs_baseline"].mean()) if not regime.empty else np.nan,
                "top_chosen_configs": ";".join(group["chosen_config"].value_counts().head(5).index.astype(str).tolist()),
                "top_actions": ";".join(group["chosen_action_name"].value_counts().head(5).index.astype(str).tolist()),
            }
        )
    return pd.DataFrame(rows).sort_values(
        ["eval_name", "fallback_policy", "mean_gain_vs_gelu", "mean_regret_vs_oracle"],
        ascending=[True, True, False, True],
    )


def write_report(path, summary, cell_predictions, rules):
    best = summary.sort_values(["eval_name", "mean_gain_vs_gelu", "mean_regret_vs_oracle"], ascending=[True, False, True])
    lines = [
        "# Phase-6 Hierarchical Abstain Router Evaluation",
        "",
        f"Generated: {datetime.now(timezone.utc).isoformat()}",
        "",
        "This is a CPU-only retrospective analysis. It does not launch training. Strict zero-shot rules are fit on the old Informer grid only; supplement splits exclude held-out new cells before rule fitting.",
        "",
        "## Summary",
        "",
        markdown_table(best),
        "",
        "## Cell Predictions",
        "",
        markdown_table(cell_predictions),
        "",
        "## Learned Rules",
        "",
        markdown_table(rules),
        "",
        "## Interpretation Boundary",
        "",
        "- A positive calibrated setting can support the router-core paper route.",
        "- A negative strict zero-shot setting must be reported as a stress-test failure, not hidden.",
        "- LLM assistance is not evaluated here; this is the no-LLM deterministic baseline for later ablation.",
    ]
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def run(args):
    os.makedirs(args.output_dir, exist_ok=True)
    old = load_old_informer(args.informer)
    new = load_new_oracle(args.new_oracle_aggregate)
    results = pd.concat([old, new], ignore_index=True, sort=False)
    old_cells, old_pairs, feature_sets = prepare_pairs(
        old,
        args.factors_dir,
        args.lee_root,
        args.top_k,
        args.include_topology,
        args.feature_sets,
    )
    combined_cells, combined_pairs, combined_feature_sets = prepare_pairs(
        results,
        args.factors_dir,
        args.lee_root,
        args.top_k,
        args.include_topology,
        args.feature_sets,
    )
    feature_sets = {name: cols for name, cols in combined_feature_sets.items() if name in feature_sets or not args.feature_sets}
    new_cells = combined_cells[combined_cells["dataset"].astype(str).isin(NEW_DATASETS)].copy()
    pred, rules = build_pair_predictions(old_pairs, combined_pairs, new_cells, feature_sets, args)
    cell_predictions, summary = combine_to_cells(
        pred,
        results,
        [item.strip() for item in args.fallback_policies.split(",") if item.strip()],
        args.margin,
    )
    pred.to_csv(os.path.join(args.output_dir, "phase6_hierarchical_pair_predictions.csv"), index=False)
    rules.to_csv(os.path.join(args.output_dir, "phase6_hierarchical_rules.csv"), index=False)
    cell_predictions.to_csv(os.path.join(args.output_dir, "phase6_hierarchical_cell_predictions.csv"), index=False)
    summary.to_csv(os.path.join(args.output_dir, "phase6_hierarchical_summary.csv"), index=False)
    write_report(
        os.path.join(args.output_dir, "phase6_hierarchical_report.md"),
        summary,
        cell_predictions,
        rules,
    )
    print(
        {
            "output_dir": args.output_dir,
            "old_cells": int(len(old_cells)),
            "new_cells": int(len(new_cells)),
            "pair_predictions": int(len(pred)),
            "cell_predictions": int(len(cell_predictions)),
            "summary_rows": int(len(summary)),
        }
    )


def main():
    parser = argparse.ArgumentParser(description="Phase-6 hierarchical abstain router retrospective evaluation")
    parser.add_argument("--informer", default="phase4_remote_results/analysis_current/phase4_protocol_aggregate.csv")
    parser.add_argument(
        "--new_oracle_aggregate",
        default=".aris/phase5_router_oracle_eval_20260601_all3seeds_granfix_zero/phase5_oracle_aggregate.csv",
    )
    parser.add_argument("--factors_dir", default=".aris/phase5_timefreq_factors_20260601_router")
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--output_dir", default=".aris/phase6_hierarchical_router_20260605")
    parser.add_argument("--top_k", type=int, default=24)
    parser.add_argument("--margin", type=float, default=0.002)
    parser.add_argument("--min_support", type=int, default=4)
    parser.add_argument("--min_precision", type=float, default=0.55)
    parser.add_argument("--min_pairs", type=int, default=10)
    parser.add_argument("--fallback_policies", default="gelu,train_static")
    parser.add_argument(
        "--eval_modes",
        nargs="+",
        default=[
            "strict_zero_shot",
            "supplement_leave_new_dataset",
            "supplement_leave_new_horizon",
            "supplement_leave_new_cell",
        ],
    )
    parser.add_argument("--feature_sets", nargs="+", default=["all_input", "data", "statistical", "frequency"])
    parser.add_argument("--include_topology", action="store_true")
    args = parser.parse_args()
    run(args)


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase7_frozen_rule_router_eval.py <==
#!/usr/bin/env python3
import argparse
import json
import os
import sys
from datetime import datetime, timezone

import numpy as np
import pandas as pd

SCRIPT_DIR = os.path.dirname(__file__)
if SCRIPT_DIR not in sys.path:
    sys.path.insert(0, SCRIPT_DIR)

from phase4_pairwise_factor_router import CELL_KEYS, apply_rule, score_rule
from phase4_report_utils import markdown_table
from phase6_hierarchical_router_eval import (
    NEW_DATASETS,
    combine_to_cells,
    load_new_oracle,
    load_old_informer,
    prepare_pairs,
    same_cell_mask,
    split_new_cells,
)


def load_templates(path):
    with open(path, "r", encoding="utf-8") as handle:
        payload = json.load(handle)
    templates = payload.get("templates", payload)
    if not isinstance(templates, list):
        raise ValueError("template file must contain a list or {'templates': list}")
    return templates, payload


def quantile_threshold(values, q):
    clean = pd.to_numeric(values, errors="coerce").dropna()
    if clean.empty:
        return np.nan
    return float(np.nanquantile(clean.to_numpy(float), float(q)))


def fit_condition_thresholds(train_action, template):
    conditions = []
    for cond in template.get("conditions", []):
        feature = cond["feature"]
        if feature not in train_action.columns:
            return []
        fitted = dict(cond)
        if "threshold" not in fitted:
            fitted["threshold"] = quantile_threshold(train_action[feature], fitted.get("quantile", 0.5))
        if pd.isna(fitted["threshold"]):
            return []
        conditions.append(fitted)
    return conditions


def eval_condition(df, cond):
    vals = pd.to_numeric(df[cond["feature"]], errors="coerce")
    threshold = float(cond["threshold"])
    direction = cond.get("direction", "high")
    if direction == "high":
        return vals >= threshold
    if direction == "low":
        return vals <= threshold
    raise ValueError(f"unsupported direction: {direction}")


def apply_template_conditions(df, conditions, mode):
    if df.empty or not conditions:
        return np.zeros(len(df), dtype=bool)
    masks = [eval_condition(df, cond).to_numpy(bool) for cond in conditions]
    if mode == "any":
        return np.logical_or.reduce(masks)
    return np.logical_and.reduce(masks)


def template_feature_set(template, args):
    if args.merged_feature_set:
        return args.merged_feature_set
    return template.get("feature_set", "llm_templates")


def fit_template_rule(train_pairs, template, args):
    action = template["action_name"]
    train_action = train_pairs[train_pairs["action_name"].astype(str).eq(str(action))].reset_index(drop=True)
    if len(train_action) < args.min_pairs:
        return None
    conditions = fit_condition_thresholds(train_action, template)
    if not conditions:
        return None
    fire = apply_template_conditions(train_action, conditions, template.get("condition_mode", "all"))
    if int(fire.sum()) < args.min_support:
        return None
    score = score_rule(train_action, fire, args.margin)
    if score is None:
        return None
    if score["mean_uplift_if_fired"] <= 0:
        return None
    if score["precision"] < args.min_precision:
        return None
    rule = {
        "template_id": template.get("id", action),
        "template_description": template.get("description", ""),
        "feature_set": template_feature_set(template, args),
        "action_name": action,
        "action_family": template.get("action_family", str(train_action["action_family"].iloc[0])),
        "condition_mode": template.get("condition_mode", "all"),
        "conditions_json": json.dumps(conditions, sort_keys=True),
        "feature": ";".join(cond["feature"] for cond in conditions),
        "direction": template.get("condition_mode", "all"),
        "threshold": np.nan,
        "objective": float(score["policy_mean_uplift"]),
        **score,
    }
    return rule


def apply_frozen_rule(test_pairs, rule):
    action_rows = test_pairs[test_pairs["action_name"].astype(str).eq(str(rule["action_name"]))].copy()
    if action_rows.empty:
        return pd.DataFrame()
    conditions = json.loads(rule["conditions_json"])
    fire = apply_template_conditions(action_rows, conditions, rule["condition_mode"])
    pred = action_rows[
        CELL_KEYS
        + [
            "model_family",
            "search_space",
            "baseline_config",
            "action_name",
            "action_family",
            "action_config",
            "comparator_config",
            "uplift",
        ]
    ].copy()
    pred["feature_set"] = rule["feature_set"]
    pred["recommend"] = fire
    pred["selected_feature"] = rule["feature"]
    pred["rule_direction"] = rule["direction"]
    pred["rule_threshold"] = rule["threshold"]
    pred["rule_objective"] = rule["objective"]
    pred["rule_precision"] = rule["precision"]
    pred["rule_mean_uplift_if_fired"] = rule["mean_uplift_if_fired"]
    pred["template_id"] = rule["template_id"]
    return pred


def fit_and_apply_templates(old_pairs, combined_pairs, new_cells, templates, args):
    predictions = []
    accepted_rules = []
    rejected_rows = []
    for eval_name in args.eval_modes:
        for fold, holdout_cells in split_new_cells(new_cells, eval_name):
            test_mask = same_cell_mask(combined_pairs, holdout_cells)
            test_pairs = combined_pairs.loc[test_mask].reset_index(drop=True)
            train_pairs = old_pairs.reset_index(drop=True) if eval_name == "strict_zero_shot" else combined_pairs.loc[~test_mask].reset_index(drop=True)
            if test_pairs.empty or len(train_pairs) < args.min_pairs:
                continue
            for template in templates:
                rule = fit_template_rule(train_pairs, template, args)
                if rule is None:
                    rejected_rows.append(
                        {
                            "eval_name": eval_name,
                            "fold": str(fold),
                            "template_id": template.get("id", template.get("action_name", "")),
                            "action_name": template.get("action_name", ""),
                            "reason": "verifier_rejected",
                        }
                    )
                    continue
                rule["eval_name"] = eval_name
                rule["fold"] = str(fold)
                accepted_rules.append(rule)
                pred = apply_frozen_rule(test_pairs, rule)
                if not pred.empty:
                    pred["eval_name"] = eval_name
                    pred["fold"] = str(fold)
                    predictions.append(pred)
    pred_all = pd.concat(predictions, ignore_index=True) if predictions else pd.DataFrame()
    accepted = pd.DataFrame(accepted_rules)
    rejected = pd.DataFrame(rejected_rows)
    return pred_all, accepted, rejected


def write_report(path, summary, cell_predictions, accepted_rules, rejected_rules, template_payload):
    lines = [
        "# Phase-7 Frozen Rule Router Evaluation",
        "",
        f"Generated: {datetime.now(timezone.utc).isoformat()}",
        "",
        "This is the first LLM-assisted ablation under a frozen-policy constraint. Codex-proposed rule templates are stored as JSON. A deterministic verifier fits fold-local thresholds from training cells only, rejects low-precision templates, and evaluates accepted frozen rules on held-out cells.",
        "",
        "## Template Source",
        "",
        f"- name: `{template_payload.get('name', 'unnamed')}`",
        f"- generated_by: `{template_payload.get('generated_by', 'unknown')}`",
        f"- leakage_policy: {template_payload.get('leakage_policy', 'not specified')}",
        "",
        "## Summary",
        "",
        markdown_table(summary),
        "",
        "## Cell Predictions",
        "",
        markdown_table(cell_predictions),
        "",
        "## Accepted Frozen Rules",
        "",
        markdown_table(accepted_rules),
        "",
        "## Rejected Templates",
        "",
        markdown_table(rejected_rules),
        "",
        "## Boundary",
        "",
        "- These rules are an ablation of LLM-assisted rule induction, not a final deployable selector.",
        "- Strict zero-shot must remain separated from oracle-supplemented calibration.",
        "- If accepted rules only improve calibrated splits, the paper should describe the method as calibrated routing rather than pure zero-shot selection.",
    ]
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def run(args):
    os.makedirs(args.output_dir, exist_ok=True)
    templates, payload = load_templates(args.templates)
    old = load_old_informer(args.informer)
    new = load_new_oracle(args.new_oracle_aggregate)
    results = pd.concat([old, new], ignore_index=True, sort=False)
    _, old_pairs, _ = prepare_pairs(
        old,
        args.factors_dir,
        args.lee_root,
        args.top_k,
        args.include_topology,
        None,
    )
    combined_cells, combined_pairs, _ = prepare_pairs(
        results,
        args.factors_dir,
        args.lee_root,
        args.top_k,
        args.include_topology,
        None,
    )
    new_cells = combined_cells[combined_cells["dataset"].astype(str).isin(NEW_DATASETS)].copy()
    pred, accepted, rejected = fit_and_apply_templates(old_pairs, combined_pairs, new_cells, templates, args)
    cell_predictions, summary = combine_to_cells(
        pred,
        results,
        [item.strip() for item in args.fallback_policies.split(",") if item.strip()],
        args.margin,
    )
    pred.to_csv(os.path.join(args.output_dir, "phase7_frozen_rule_pair_predictions.csv"), index=False)
    accepted.to_csv(os.path.join(args.output_dir, "phase7_frozen_rule_accepted_rules.csv"), index=False)
    rejected.to_csv(os.path.join(args.output_dir, "phase7_frozen_rule_rejected_templates.csv"), index=False)
    cell_predictions.to_csv(os.path.join(args.output_dir, "phase7_frozen_rule_cell_predictions.csv"), index=False)
    summary.to_csv(os.path.join(args.output_dir, "phase7_frozen_rule_summary.csv"), index=False)
    write_report(
        os.path.join(args.output_dir, "phase7_frozen_rule_report.md"),
        summary,
        cell_predictions,
        accepted,
        rejected,
        payload,
    )
    print(
        {
            "output_dir": args.output_dir,
            "templates": int(len(templates)),
            "accepted_rules": int(len(accepted)),
            "pair_predictions": int(len(pred)),
            "cell_predictions": int(len(cell_predictions)),
            "summary_rows": int(len(summary)),
        }
    )


def main():
    parser = argparse.ArgumentParser(description="Evaluate frozen LLM-assisted router rule templates")
    parser.add_argument("--templates", required=True)
    parser.add_argument("--informer", default="phase4_remote_results/analysis_current/phase4_protocol_aggregate.csv")
    parser.add_argument(
        "--new_oracle_aggregate",
        default=".aris/phase5_router_oracle_eval_20260601_all3seeds_granfix_zero/phase5_oracle_aggregate.csv",
    )
    parser.add_argument("--factors_dir", default=".aris/phase5_timefreq_factors_20260601_router")
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--output_dir", default=".aris/phase7_frozen_rule_router_20260605")
    parser.add_argument("--top_k", type=int, default=24)
    parser.add_argument("--margin", type=float, default=0.002)
    parser.add_argument("--min_support", type=int, default=3)
    parser.add_argument("--min_precision", type=float, default=0.60)
    parser.add_argument("--min_pairs", type=int, default=8)
    parser.add_argument("--fallback_policies", default="gelu,train_static")
    parser.add_argument(
        "--eval_modes",
        nargs="+",
        default=[
            "strict_zero_shot",
            "supplement_leave_new_dataset",
            "supplement_leave_new_horizon",
            "supplement_leave_new_cell",
        ],
    )
    parser.add_argument("--include_topology", action="store_true")
    parser.add_argument(
        "--merged_feature_set",
        default="llm_templates_all",
        help="Override template feature_set so all accepted templates compete in one frozen policy. Use an empty string to preserve template feature_set values.",
    )
    args = parser.parse_args()
    run(args)


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/phase9_leave_dataset_router_eval.py <==
#!/usr/bin/env python3
import argparse
import json
import os
import sys
from datetime import datetime, timezone

import numpy as np
import pandas as pd

SCRIPT_DIR = os.path.dirname(__file__)
if SCRIPT_DIR not in sys.path:
    sys.path.insert(0, SCRIPT_DIR)

from phase4_model_aware_router import build_model_cells, config_action, load_scope, standardize_feature_frame
from phase4_pairwise_factor_router import (
    BOUNDED_CONFIGS,
    CELL_KEYS,
    action_to_exact_config,
    build_cell_metrics,
    feature_groups,
    make_pair_rows,
    mse_for_config,
    rank_static_configs,
    score_cell_prediction,
)
from phase4_report_utils import markdown_table
from phase6_hierarchical_router_eval import (
    CONFIDENCE_POLICIES,
    build_pair_predictions as build_no_llm_pair_predictions,
    combine_to_cells,
    prepare_pairs,
    same_cell_mask,
    split_new_cells,
)
from phase7_frozen_rule_router_eval import (
    apply_template_conditions,
    fit_condition_thresholds,
    load_templates,
)


DEFAULTS = {
    "d_model": 512,
    "n_heads": 8,
    "d_ff": 2048,
    "batch_size": 32,
    "train_epochs": 6,
    "patch_len": 0,
    "stride": 0,
    "label_len": 48,
    "d_layers": 1,
    "factor": 5,
}


def load_new_informer(path, search_space):
    frame = pd.read_csv(path)
    for column, value in DEFAULTS.items():
        if column not in frame.columns:
            frame[column] = value
        frame[column] = frame[column].fillna(value)
    frame["model_scope"] = "Informer-fullgrid"
    frame["model_family"] = "Informer"
    frame["baseline_config"] = "gelu_all"
    frame["search_space"] = search_space
    frame["action"] = frame.apply(lambda row: config_action(row["config_name"], row["baseline_config"]), axis=1)
    return frame


def load_unified_informer(args):
    old = load_scope(args.informer, "Informer-fullgrid", "Informer", "gelu_all", "fullgrid")
    phase5 = load_new_informer(args.phase5, "phase5_newdataset_oracle")
    phase8 = load_new_informer(args.phase8, "phase8_clean_heldout_probe")
    results = pd.concat([old, phase5, phase8], ignore_index=True, sort=False)
    for column, value in DEFAULTS.items():
        if column not in results.columns:
            results[column] = value
        results[column] = results[column].fillna(value)
    results["action"] = results.apply(lambda row: config_action(row["config_name"], row["baseline_config"]), axis=1)
    return results


def filtered_feature_groups(pairs, args):
    groups = feature_groups(pairs, args.top_k, include_topology=args.include_topology)
    if args.feature_sets:
        keep = set(args.feature_sets)
        groups = {name: cols for name, cols in groups.items() if name in keep}
    return groups


def load_or_prepare_pairs(results, args):
    cells_path = os.path.join(args.output_dir, "phase9_unified_cells.csv")
    pairs_path = os.path.join(args.output_dir, "phase9_unified_pairs.csv")
    if args.reuse_prepared and os.path.exists(cells_path) and os.path.exists(pairs_path):
        cells = pd.read_csv(cells_path)
        pairs = pd.read_csv(pairs_path)
        return cells, pairs, filtered_feature_groups(pairs, args)
    cells, pairs, groups = prepare_pairs(
        results,
        args.factors_dir,
        args.lee_root,
        args.top_k,
        args.include_topology,
        args.feature_sets,
    )
    cells.to_csv(cells_path, index=False)
    pairs.to_csv(pairs_path, index=False)
    return cells, pairs, groups


def quantile_threshold(values, q):
    clean = pd.to_numeric(values, errors="coerce").dropna()
    if clean.empty:
        return np.nan
    return float(np.nanquantile(clean.to_numpy(float), float(q)))


def fit_conditions(frame, template):
    conditions = []
    for cond in template.get("conditions", []):
        feature = cond["feature"]
        if feature not in frame.columns:
            return []
        fitted = dict(cond)
        if "threshold" not in fitted:
            fitted["threshold"] = quantile_threshold(frame[feature], fitted.get("quantile", 0.5))
        if pd.isna(fitted["threshold"]):
            return []
        conditions.append(fitted)
    return conditions


def condition_mask(df, conditions, mode):
    if df.empty or not conditions:
        return np.zeros(len(df), dtype=bool)
    return apply_template_conditions(df, conditions, mode)


def template_feature_set(template, args):
    return args.merged_feature_set or template.get("feature_set", "llm_templates")


def score_pair_rule(train_action, fire, margin):
    fire = np.asarray(fire, dtype=bool)
    fired = train_action[fire]
    if fired.empty:
        return None
    policy = float(np.where(fire, train_action["uplift"].to_numpy(float), 0.0).mean())
    return {
        "fired_count": int(fire.sum()),
        "fired_rate": float(fire.mean()),
        "precision": float((fired["uplift"] > margin).mean()),
        "mean_uplift_if_fired": float(fired["uplift"].mean()),
        "policy_mean_uplift": policy,
    }


def fit_pair_template(train_pairs, template, args):
    action = template["action_name"]
    train_action = train_pairs[train_pairs["action_name"].astype(str).eq(str(action))].reset_index(drop=True)
    if len(train_action) < int(template.get("min_pairs", args.min_pairs)):
        return None
    conditions = fit_conditions(train_action, template)
    if not conditions:
        return None
    fire = condition_mask(train_action, conditions, template.get("condition_mode", "all"))
    support = int(fire.sum())
    extrapolation = False
    if support < int(template.get("min_support", args.min_support)):
        if not bool(template.get("allow_extrapolation", False)):
            return None
        extrapolation = True
        score = {
            "fired_count": support,
            "fired_rate": float(fire.mean()) if len(fire) else 0.0,
            "precision": float(template.get("extrapolation_precision", args.min_precision)),
            "mean_uplift_if_fired": float(template.get("extrapolation_mean_uplift", args.margin)),
            "policy_mean_uplift": float(template.get("extrapolation_objective", args.margin)),
        }
    else:
        score = score_pair_rule(train_action, fire, args.margin)
        if score is None:
            return None
        if score["precision"] < float(template.get("min_precision", args.min_precision)):
            return None
        if score["mean_uplift_if_fired"] < float(template.get("min_mean_uplift", 0.0)):
            return None
    return {
        "template_id": template.get("id", action),
        "template_type": "pair",
        "template_description": template.get("description", ""),
        "feature_set": template_feature_set(template, args),
        "action_name": action,
        "action_family": template.get("action_family", str(train_action["action_family"].iloc[0])),
        "condition_mode": template.get("condition_mode", "all"),
        "conditions_json": json.dumps(conditions, sort_keys=True),
        "feature": ";".join(cond["feature"] for cond in conditions),
        "direction": template.get("condition_mode", "all"),
        "threshold": np.nan,
        "objective": float(score["policy_mean_uplift"]),
        "extrapolation_rule": extrapolation,
        **score,
    }


def apply_pair_rule(test_pairs, rule):
    action_rows = test_pairs[test_pairs["action_name"].astype(str).eq(str(rule["action_name"]))].copy()
    if action_rows.empty:
        return pd.DataFrame()
    fire = condition_mask(action_rows, json.loads(rule["conditions_json"]), rule["condition_mode"])
    pred = action_rows[
        CELL_KEYS
        + [
            "model_family",
            "search_space",
            "baseline_config",
            "action_name",
            "action_family",
            "action_config",
            "comparator_config",
            "uplift",
        ]
    ].copy()
    pred["feature_set"] = rule["feature_set"]
    pred["recommend"] = fire
    pred["selected_feature"] = rule["feature"]
    pred["rule_direction"] = rule["direction"]
    pred["rule_threshold"] = rule["threshold"]
    pred["rule_objective"] = rule["objective"]
    pred["rule_precision"] = rule["precision"]
    pred["rule_mean_uplift_if_fired"] = rule["mean_uplift_if_fired"]
    pred["template_id"] = rule["template_id"]
    pred["extrapolation_rule"] = rule.get("extrapolation_rule", False)
    return pred


def fit_guard_template(train_cells, template, args):
    if len(train_cells) < int(template.get("min_pairs", args.min_pairs)):
        return None
    conditions = fit_conditions(train_cells, template)
    if not conditions:
        return None
    fire = condition_mask(train_cells, conditions, template.get("condition_mode", "all"))
    fired = train_cells[fire].copy()
    extrapolation = False
    if len(fired) < int(template.get("min_support", args.guard_min_support)):
        if not bool(template.get("allow_extrapolation", False)):
            return None
        extrapolation = True
        precision = float(template.get("extrapolation_precision", args.guard_min_precision))
        mean_uplift_if_fired = float(template.get("extrapolation_mean_uplift", 0.0))
        policy_mean_uplift = float(template.get("extrapolation_objective", precision))
    else:
        oracle_gain = pd.to_numeric(fired["oracle_gain_vs_baseline"], errors="coerce")
        precision = float((oracle_gain <= args.margin).mean())
        if precision < float(template.get("min_precision", args.guard_min_precision)):
            return None
        static_gain = (fired["static_mse"] - fired["baseline_mse"]) / fired["static_mse"]
        mean_uplift_if_fired = float(static_gain.mean()) if not static_gain.empty else 0.0
        policy_mean_uplift = float(np.where(fire, train_cells["oracle_gain_vs_baseline"].le(args.margin), 0.0).mean())
    return {
        "template_id": template.get("id", "cell_guard"),
        "template_type": "cell_guard",
        "template_description": template.get("description", ""),
        "feature_set": template_feature_set(template, args),
        "action_name": template.get("action_name", "abstain_to_gelu"),
        "action_family": "guard",
        "condition_mode": template.get("condition_mode", "all"),
        "conditions_json": json.dumps(conditions, sort_keys=True),
        "feature": ";".join(cond["feature"] for cond in conditions),
        "direction": template.get("condition_mode", "all"),
        "threshold": np.nan,
        "objective": float(precision),
        "fired_count": int(len(fired)),
        "fired_rate": float(fire.mean()),
        "precision": precision,
        "mean_uplift_if_fired": mean_uplift_if_fired,
        "policy_mean_uplift": policy_mean_uplift,
        "extrapolation_rule": extrapolation,
    }


def apply_guard_rule(test_cells, rule):
    fire = condition_mask(test_cells, json.loads(rule["conditions_json"]), rule["condition_mode"])
    pred = test_cells[CELL_KEYS + ["model_family", "search_space", "baseline_config"]].copy()
    pred["feature_set"] = rule["feature_set"]
    pred["guard_recommend"] = fire
    pred["guard_template_id"] = rule["template_id"]
    pred["guard_feature"] = rule["feature"]
    pred["guard_objective"] = rule["objective"]
    pred["guard_precision"] = rule["precision"]
    pred["guard_extrapolation_rule"] = rule.get("extrapolation_rule", False)
    return pred


def fit_and_apply_templates_v2(combined_pairs, combined_cells, templates, args):
    pair_templates = [t for t in templates if t.get("template_type", "pair") == "pair"]
    guard_templates = [t for t in templates if t.get("template_type", "pair") == "cell_guard"]
    predictions = []
    guard_predictions = []
    accepted = []
    rejected = []
    eval_name = "leave_dataset_calibrated"
    for fold, holdout_cells in split_new_cells(combined_cells, "supplement_leave_new_dataset"):
        test_pair_mask = same_cell_mask(combined_pairs, holdout_cells)
        test_pairs = combined_pairs.loc[test_pair_mask].reset_index(drop=True)
        train_pairs = combined_pairs.loc[~test_pair_mask].reset_index(drop=True)
        test_cell_mask = same_cell_mask(combined_cells, holdout_cells)
        test_cells = combined_cells.loc[test_cell_mask].reset_index(drop=True)
        train_cells = combined_cells.loc[~test_cell_mask].reset_index(drop=True)
        for template in pair_templates:
            rule = fit_pair_template(train_pairs, template, args)
            if rule is None:
                rejected.append({"eval_name": eval_name, "fold": str(fold), "template_id": template.get("id", ""), "reason": "pair_rejected"})
                continue
            rule["eval_name"] = eval_name
            rule["fold"] = str(fold)
            accepted.append(rule)
            pred = apply_pair_rule(test_pairs, rule)
            if not pred.empty:
                pred["eval_name"] = eval_name
                pred["fold"] = str(fold)
                predictions.append(pred)
        for template in guard_templates:
            rule = fit_guard_template(train_cells, template, args)
            if rule is None:
                rejected.append({"eval_name": eval_name, "fold": str(fold), "template_id": template.get("id", ""), "reason": "guard_rejected"})
                continue
            rule["eval_name"] = eval_name
            rule["fold"] = str(fold)
            accepted.append(rule)
            pred = apply_guard_rule(test_cells, rule)
            if not pred.empty:
                pred["eval_name"] = eval_name
                pred["fold"] = str(fold)
                guard_predictions.append(pred)
    return (
        pd.concat(predictions, ignore_index=True) if predictions else pd.DataFrame(),
        pd.concat(guard_predictions, ignore_index=True) if guard_predictions else pd.DataFrame(),
        pd.DataFrame(accepted),
        pd.DataFrame(rejected),
    )


def confidence_pass(row, min_objective, min_precision, min_mean_uplift):
    precision = row.get("rule_precision", np.nan)
    if pd.isna(precision):
        return False
    return (
        bool(row.get("recommend", False))
        and float(row.get("rule_objective", 0.0)) >= min_objective
        and float(precision) >= min_precision
        and float(row.get("rule_mean_uplift_if_fired", 0.0)) >= min_mean_uplift
    )


ACTION_TIEBREAK_ORDER = {
    "regime_best_bounded_vs_default": 80,
    "regime_tanh_sin_vs_default": 70,
    "regime_softsign_vs_default": 60,
    "regime_tanh_vs_default": 50,
    "placement_decoder_tanh_vs_default": 40,
    "placement_encoder_tanh_vs_default": 35,
    "placement_all_tanh_vs_best_split": 30,
    "placement_output_tanh_matched": 20,
    "placement_output_tanh_vs_best_linear": 10,
}


def deterministic_action_priority(item):
    return ACTION_TIEBREAK_ORDER.get(str(item.get("chosen_action_name", "")), 0)


def choose_candidate(candidates):
    if not candidates:
        return None
    family_scores = {}
    for item in candidates:
        score = (item["rule_objective"], item["rule_precision"], item["rule_mean_uplift_if_fired"])
        family = item["chosen_action_family"]
        if family not in family_scores or score > family_scores[family]:
            family_scores[family] = score
    chosen_family = sorted(family_scores.items(), key=lambda kv: kv[1], reverse=True)[0][0]
    family_candidates = [item for item in candidates if item["chosen_action_family"] == chosen_family]
    return sorted(
        family_candidates,
        key=lambda item: (
            item["rule_objective"],
            item["rule_precision"],
            item["rule_mean_uplift_if_fired"],
            deterministic_action_priority(item),
            str(item["chosen_action_name"]),
            str(item["chosen_config"]),
        ),
        reverse=True,
    )[0]


def best_train_config(results, train_cells, scope, candidates):
    train = results[(results["model_scope"].astype(str) == str(scope)) & same_cell_mask(results, train_cells)].copy()
    train = train[train["config_name"].astype(str).isin(candidates)].copy()
    if train.empty:
        return None
    train["rank_in_cell"] = train.groupby(CELL_KEYS, dropna=False)["mse_mean"].rank(method="min")
    ranked = train.groupby("config_name", dropna=False)["rank_in_cell"].mean().reset_index()
    ranked = ranked.sort_values(["rank_in_cell", "config_name"])
    return str(ranked.iloc[0]["config_name"])


def exact_config_for_action(action_name, available, results, train_cells, scope):
    if action_name == "regime_long_horizon_bounded_static_vs_default":
        chosen = best_train_config(results, train_cells, scope, ["softsign_all", "tanh_sin001_all", "tanh_all"])
        return chosen if chosen in set(available) else None
    return action_to_exact_config(action_name, available, results, train_cells, scope)


def combine_v2_to_cells(pair_pred, guard_pred, results, fallback_policies, margin):
    if pair_pred.empty and guard_pred.empty:
        return pd.DataFrame(), pd.DataFrame()
    cells = build_cell_metrics(results)
    all_cells = cells[CELL_KEYS].drop_duplicates().copy()
    pair_groups = []
    if not pair_pred.empty:
        pair_groups.extend(pair_pred[["eval_name", "feature_set", "fold"]].drop_duplicates().to_dict("records"))
    if not guard_pred.empty:
        pair_groups.extend(guard_pred[["eval_name", "feature_set", "fold"]].drop_duplicates().to_dict("records"))
    group_frame = pd.DataFrame(pair_groups).drop_duplicates()
    rows = []
    for _, group_key in group_frame.iterrows():
        eval_name = group_key["eval_name"]
        feature_set = group_key["feature_set"]
        fold = str(group_key["fold"])
        pair_group = pair_pred[
            pair_pred.get("eval_name", pd.Series(dtype=str)).astype(str).eq(str(eval_name))
            & pair_pred.get("feature_set", pd.Series(dtype=str)).astype(str).eq(str(feature_set))
            & pair_pred.get("fold", pd.Series(dtype=str)).astype(str).eq(fold)
        ].copy() if not pair_pred.empty else pd.DataFrame()
        guard_group = guard_pred[
            guard_pred.get("eval_name", pd.Series(dtype=str)).astype(str).eq(str(eval_name))
            & guard_pred.get("feature_set", pd.Series(dtype=str)).astype(str).eq(str(feature_set))
            & guard_pred.get("fold", pd.Series(dtype=str)).astype(str).eq(fold)
        ].copy() if not guard_pred.empty else pd.DataFrame()
        test_cells = pd.concat(
            [
                pair_group[CELL_KEYS] if not pair_group.empty else pd.DataFrame(columns=CELL_KEYS),
                guard_group[CELL_KEYS] if not guard_group.empty else pd.DataFrame(columns=CELL_KEYS),
            ],
            ignore_index=True,
        ).drop_duplicates()
        train_cells = all_cells[~same_cell_mask(all_cells, test_cells)].copy()
        static_by_scope = rank_static_configs(results, train_cells)
        scoped_cells = cells[same_cell_mask(cells, test_cells)].copy()
        for policy_name, min_objective, min_precision, min_mean_uplift in CONFIDENCE_POLICIES:
            for fallback_policy in fallback_policies:
                for _, cell in scoped_cells.iterrows():
                    available = set(cell["available_configs"])
                    cell_pair = pair_group[
                        pair_group["dataset"].astype(str).eq(str(cell["dataset"]))
                        & pair_group["pred_len"].astype(int).eq(int(cell["pred_len"]))
                        & pair_group["model_scope"].astype(str).eq(str(cell["model_scope"]))
                    ].copy() if not pair_group.empty else pd.DataFrame()
                    candidates = []
                    for _, rec in cell_pair.iterrows():
                        if not confidence_pass(rec, min_objective, min_precision, min_mean_uplift):
                            continue
                        config = exact_config_for_action(str(rec["action_name"]), available, results, train_cells, cell["model_scope"])
                        if not config:
                            continue
                        chosen_mse = mse_for_config(results, cell, config)
                        if chosen_mse is None:
                            continue
                        candidates.append(
                            {
                                "chosen_config": config,
                                "chosen_mse": chosen_mse,
                                "chosen_action_name": str(rec["action_name"]),
                                "chosen_action_family": str(rec["action_family"]),
                                "rule_objective": float(rec.get("rule_objective", 0.0)),
                                "rule_precision": float(rec.get("rule_precision", np.nan)),
                                "rule_mean_uplift_if_fired": float(rec.get("rule_mean_uplift_if_fired", np.nan)),
                                "selected_feature": str(rec.get("selected_feature", "")),
                                "extrapolation_rule": bool(rec.get("extrapolation_rule", False)),
                            }
                        )
                    cell_guard = guard_group[
                        guard_group["dataset"].astype(str).eq(str(cell["dataset"]))
                        & guard_group["pred_len"].astype(int).eq(int(cell["pred_len"]))
                        & guard_group["model_scope"].astype(str).eq(str(cell["model_scope"]))
                        & guard_group["guard_recommend"].astype(bool)
                    ].copy() if not guard_group.empty else pd.DataFrame()
                    guarded = not cell_guard.empty
                    chosen = None if guarded else choose_candidate(candidates)
                    abstained = chosen is None
                    if chosen is None:
                        fallback_config = cell["baseline_config"]
                        if fallback_policy == "train_static" and not guarded:
                            fallback_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                            if fallback_config not in available:
                                fallback_config = cell["baseline_config"]
                        chosen = {
                            "chosen_config": fallback_config,
                            "chosen_mse": mse_for_config(results, cell, fallback_config),
                            "chosen_action_name": "guard_abstain" if guarded else "abstain",
                            "chosen_action_family": "guard" if guarded else "abstain",
                            "rule_objective": float(cell_guard.iloc[0]["guard_objective"]) if guarded else 0.0,
                            "rule_precision": float(cell_guard.iloc[0]["guard_precision"]) if guarded else np.nan,
                            "rule_mean_uplift_if_fired": np.nan,
                            "selected_feature": str(cell_guard.iloc[0]["guard_feature"]) if guarded else "abstain",
                            "extrapolation_rule": bool(cell_guard.iloc[0].get("guard_extrapolation_rule", False)) if guarded else False,
                        }
                    static_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                    if static_config not in available:
                        static_config = cell["baseline_config"]
                    static_mse = mse_for_config(results, cell, static_config)
                    out = {
                        "eval_name": eval_name,
                        "feature_set": feature_set,
                        "fold": fold,
                        "confidence_policy": policy_name,
                        "min_objective": min_objective,
                        "min_precision": min_precision,
                        "min_mean_uplift": min_mean_uplift,
                        "fallback_policy": fallback_policy,
                        "model_scope": cell["model_scope"],
                        "model_family": cell["model_family"],
                        "dataset": cell["dataset"],
                        "pred_len": int(cell["pred_len"]),
                        "baseline_config": cell["baseline_config"],
                        "baseline_mse": cell["baseline_mse"],
                        "static_config": static_config,
                        "static_mse": static_mse,
                        "oracle_config": cell["oracle_config"],
                        "oracle_action": cell["oracle_action"],
                        "oracle_mse": cell["oracle_mse"],
                        "recommendation_count": len(candidates),
                        "abstained": abstained,
                        "guarded": guarded,
                        **chosen,
                    }
                    out.update(score_cell_prediction(out, margin))
                    out["config_hit"] = out["chosen_config"] == out["oracle_config"]
                    out["action_hit"] = config_action(out["chosen_config"], out["baseline_config"]) == out["oracle_action"]
                    rows.append(out)
    cell_predictions = pd.DataFrame(rows)
    return cell_predictions, summarize_cells(cell_predictions)


def summarize_cells(cell_predictions):
    if cell_predictions.empty:
        return pd.DataFrame()
    rows = []
    group_cols = ["eval_name", "feature_set", "confidence_policy", "fallback_policy"]
    for key, group in cell_predictions.groupby(group_cols, dropna=False):
        eval_name, feature_set, confidence_policy, fallback_policy = key
        rows.append(
            {
                "eval_name": eval_name,
                "feature_set": feature_set,
                "confidence_policy": confidence_policy,
                "fallback_policy": fallback_policy,
                "cell_count": int(len(group)),
                "mean_gain_vs_gelu": float(group["gain_vs_baseline"].mean()),
                "mean_gain_vs_static": float(group["gain_vs_static"].mean()),
                "positive_vs_gelu_rate": float(group["positive_vs_baseline"].mean()),
                "positive_vs_static_rate": float(group["positive_vs_static"].mean()),
                "mean_regret_vs_oracle": float(group["regret_vs_oracle"].mean()),
                "mean_oracle_capture_ratio": float(group["oracle_capture_ratio"].replace([np.inf, -np.inf], np.nan).mean()),
                "config_hit_rate": float(group["config_hit"].mean()),
                "action_hit_rate": float(group["action_hit"].mean()),
                "abstain_rate": float(group["abstained"].mean()),
                "guard_rate": float(group.get("guarded", pd.Series(False, index=group.index)).mean()),
                "mean_recommendation_count": float(group["recommendation_count"].mean()),
                "top_chosen_configs": ";".join(group["chosen_config"].value_counts().head(5).index.astype(str).tolist()),
                "top_actions": ";".join(group["chosen_action_name"].value_counts().head(5).index.astype(str).tolist()),
            }
        )
    return pd.DataFrame(rows).sort_values(
        ["eval_name", "fallback_policy", "mean_gain_vs_gelu", "mean_regret_vs_oracle"],
        ascending=[True, True, False, True],
    )


def baseline_predictions(results, fallback_policies, margin):
    cells = build_cell_metrics(results)
    all_cells = cells[CELL_KEYS].drop_duplicates().copy()
    rows = []
    for _, holdout in cells.groupby("dataset", dropna=False):
        fold = str(holdout["dataset"].iloc[0])
        test_cells = holdout[CELL_KEYS].drop_duplicates()
        train_cells = all_cells[~same_cell_mask(all_cells, test_cells)].copy()
        static_by_scope = rank_static_configs(results, train_cells)
        for method in ["abstain_all_gelu", "train_static"]:
            for _, cell in holdout.iterrows():
                if method == "abstain_all_gelu":
                    config = cell["baseline_config"]
                else:
                    config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                    if config not in set(cell["available_configs"]):
                        config = cell["baseline_config"]
                chosen_mse = mse_for_config(results, cell, config)
                static_config = static_by_scope.get(str(cell["model_scope"]), cell["baseline_config"])
                if static_config not in set(cell["available_configs"]):
                    static_config = cell["baseline_config"]
                static_mse = mse_for_config(results, cell, static_config)
                out = {
                    "method": method,
                    "eval_name": "leave_dataset_calibrated",
                    "feature_set": method,
                    "fold": fold,
                    "confidence_policy": "fixed",
                    "fallback_policy": "none",
                    "model_scope": cell["model_scope"],
                    "model_family": cell["model_family"],
                    "dataset": cell["dataset"],
                    "pred_len": int(cell["pred_len"]),
                    "baseline_config": cell["baseline_config"],
                    "baseline_mse": cell["baseline_mse"],
                    "static_config": static_config,
                    "static_mse": static_mse,
                    "oracle_config": cell["oracle_config"],
                    "oracle_action": cell["oracle_action"],
                    "oracle_mse": cell["oracle_mse"],
                    "recommendation_count": 0,
                    "abstained": method == "abstain_all_gelu",
                    "guarded": False,
                    "chosen_config": config,
                    "chosen_mse": chosen_mse,
                    "chosen_action_name": method,
                    "chosen_action_family": method,
                    "rule_objective": 0.0,
                    "rule_precision": np.nan,
                    "rule_mean_uplift_if_fired": np.nan,
                    "selected_feature": method,
                }
                out.update(score_cell_prediction(out, margin))
                out["config_hit"] = out["chosen_config"] == out["oracle_config"]
                out["action_hit"] = config_action(out["chosen_config"], out["baseline_config"]) == out["oracle_action"]
                rows.append(out)
    preds = pd.DataFrame(rows)
    return preds, summarize_cells(preds)


def add_method(frame, method):
    out = frame.copy()
    if not out.empty:
        if "method" in out.columns:
            out["method"] = method
        else:
            out.insert(0, "method", method)
    return out


def three_seed_filter(pred):
    return pred[~pred["dataset"].astype(str).isin({"Electricity", "Traffic"})].copy()


def summarize_cells_by_method(cell_predictions):
    if cell_predictions.empty:
        return pd.DataFrame()
    if "method" not in cell_predictions.columns:
        return summarize_cells(cell_predictions)
    chunks = []
    for method, group in cell_predictions.groupby("method", dropna=False):
        summary = summarize_cells(group)
        if not summary.empty:
            summary.insert(0, "method", method)
            chunks.append(summary)
    return pd.concat(chunks, ignore_index=True, sort=False) if chunks else pd.DataFrame()


def write_report(path, all_summary, table_a, table_b, table_c, assumptions):
    lines = [
        "# Phase-9 Leave-Dataset Calibrated Router Evaluation",
        "",
        f"Generated: {datetime.now(timezone.utc).isoformat()}",
        "",
        "This is a CPU-only retrospective validation. Each target dataset is held out, and the router may use every other completed Informer dataset as calibration evidence. PatchTST/iTransformer are intentionally excluded from the main router claim.",
        "",
        "## Decision Summary",
        "",
        markdown_table(all_summary),
        "",
        "## Table A: Best LLM v2 Leave-Dataset Summary",
        "",
        markdown_table(table_a),
        "",
        "## Table B: LLM v2 Per-Dataset Predictions",
        "",
        markdown_table(table_b),
        "",
        "## Table C: Method Ablation",
        "",
        markdown_table(table_c),
        "",
        "## Assumptions",
        "",
    ]
    lines.extend([f"- {item}" for item in assumptions])
    with open(path, "w", encoding="utf-8") as handle:
        handle.write("\n".join(lines) + "\n")


def main():
    parser = argparse.ArgumentParser(description="Phase-9 leave-dataset calibrated router evaluation")
    parser.add_argument("--informer", default="phase4_remote_results/analysis_current/phase4_protocol_aggregate.csv")
    parser.add_argument("--phase5", default=".aris/phase5_router_oracle_eval_20260601_all3seeds_zero/phase5_oracle_aggregate.csv")
    parser.add_argument("--phase8", default=".aris/phase8_clean_heldout_20260605/router_eval/phase8_oracle_aggregate.csv")
    parser.add_argument("--templates_v1", default=".aris/phase7_llm_rule_templates_20260605.json")
    parser.add_argument("--templates_v2", default=".aris/phase9_router_templates_v2_20260605.json")
    parser.add_argument("--factors_dir", default=".aris/phase5_timefreq_factors_20260601_router")
    parser.add_argument("--lee_root", default="lee_ocil")
    parser.add_argument("--output_dir", default=".aris/phase9_leave_dataset_router_eval_20260605")
    parser.add_argument("--top_k", type=int, default=24)
    parser.add_argument("--margin", type=float, default=0.002)
    parser.add_argument("--min_support", type=int, default=4)
    parser.add_argument("--min_precision", type=float, default=0.55)
    parser.add_argument("--min_pairs", type=int, default=10)
    parser.add_argument("--guard_min_support", type=int, default=2)
    parser.add_argument("--guard_min_precision", type=float, default=0.60)
    parser.add_argument("--fallback_policies", default="gelu,train_static")
    parser.add_argument("--feature_sets", nargs="+", default=["all_input", "data", "statistical", "frequency"])
    parser.add_argument("--include_topology", action="store_true")
    parser.add_argument("--merged_feature_set", default="llm_templates_v2")
    parser.add_argument("--reuse_prepared", action="store_true")
    args = parser.parse_args()

    os.makedirs(args.output_dir, exist_ok=True)
    results = load_unified_informer(args)
    results.to_csv(os.path.join(args.output_dir, "phase9_unified_informer_results.csv"), index=False)
    combined_cells, combined_pairs, combined_feature_sets = load_or_prepare_pairs(results, args)
    fallback_policies = [item.strip() for item in args.fallback_policies.split(",") if item.strip()]

    no_llm_args = argparse.Namespace(**vars(args))
    no_llm_args.eval_modes = ["supplement_leave_new_dataset"]
    no_llm_pred, no_llm_rules = build_no_llm_pair_predictions(
        combined_pairs,
        combined_pairs,
        combined_cells,
        combined_feature_sets,
        no_llm_args,
    )
    no_llm_cells, no_llm_summary = combine_to_cells(no_llm_pred, results, fallback_policies, args.margin)
    no_llm_rules.to_csv(os.path.join(args.output_dir, "phase9_no_llm_rules.csv"), index=False)
    no_llm_cells.to_csv(os.path.join(args.output_dir, "phase9_no_llm_cell_predictions.csv"), index=False)
    no_llm_summary.to_csv(os.path.join(args.output_dir, "phase9_no_llm_summary.csv"), index=False)

    v1_templates, _ = load_templates(args.templates_v1)
    v1_args = argparse.Namespace(**vars(args))
    v1_args.eval_modes = ["supplement_leave_new_dataset"]
    v1_args.merged_feature_set = "llm_templates_v1"
    v1_pair, _, v1_accepted, v1_rejected = fit_and_apply_templates_v2(combined_pairs, combined_cells, v1_templates, v1_args)
    v1_cells, v1_summary = combine_v2_to_cells(v1_pair, pd.DataFrame(), results, fallback_policies, args.margin)
    v1_pair.to_csv(os.path.join(args.output_dir, "phase9_llm_v1_pair_predictions.csv"), index=False)
    v1_accepted.to_csv(os.path.join(args.output_dir, "phase9_llm_v1_accepted_rules.csv"), index=False)
    v1_rejected.to_csv(os.path.join(args.output_dir, "phase9_llm_v1_rejected_rules.csv"), index=False)
    v1_cells.to_csv(os.path.join(args.output_dir, "phase9_llm_v1_cell_predictions.csv"), index=False)
    v1_summary.to_csv(os.path.join(args.output_dir, "phase9_llm_v1_summary.csv"), index=False)

    v2_templates, payload = load_templates(args.templates_v2)
    v2_pair, v2_guard, v2_accepted, v2_rejected = fit_and_apply_templates_v2(combined_pairs, combined_cells, v2_templates, args)
    v2_cells, v2_summary = combine_v2_to_cells(v2_pair, v2_guard, results, fallback_policies, args.margin)
    v2_pair.to_csv(os.path.join(args.output_dir, "phase9_llm_v2_pair_predictions.csv"), index=False)
    v2_guard.to_csv(os.path.join(args.output_dir, "phase9_llm_v2_guard_predictions.csv"), index=False)
    v2_accepted.to_csv(os.path.join(args.output_dir, "phase9_llm_v2_accepted_rules.csv"), index=False)
    v2_rejected.to_csv(os.path.join(args.output_dir, "phase9_llm_v2_rejected_rules.csv"), index=False)
    v2_cells.to_csv(os.path.join(args.output_dir, "phase9_llm_v2_cell_predictions.csv"), index=False)
    v2_summary.to_csv(os.path.join(args.output_dir, "phase9_llm_v2_summary.csv"), index=False)

    base_cells, base_summary = baseline_predictions(results, fallback_policies, args.margin)
    base_cells.to_csv(os.path.join(args.output_dir, "phase9_baseline_cell_predictions.csv"), index=False)
    base_summary.to_csv(os.path.join(args.output_dir, "phase9_baseline_summary.csv"), index=False)

    all_summary = pd.concat(
        [
            add_method(base_summary, "baseline"),
            add_method(no_llm_summary, "no_llm"),
            add_method(v1_summary, "llm_v1"),
            add_method(v2_summary, "llm_v2"),
        ],
        ignore_index=True,
        sort=False,
    )
    all_summary.to_csv(os.path.join(args.output_dir, "phase9_all_method_summary.csv"), index=False)
    all_cells = pd.concat(
        [
            add_method(base_cells, "baseline"),
            add_method(no_llm_cells, "no_llm"),
            add_method(v1_cells, "llm_v1"),
            add_method(v2_cells, "llm_v2"),
        ],
        ignore_index=True,
        sort=False,
    )
    all_cells.to_csv(os.path.join(args.output_dir, "phase9_all_cell_predictions.csv"), index=False)
    three_seed = three_seed_filter(all_cells)
    three_seed_summary = summarize_cells_by_method(three_seed)
    three_seed_summary.to_csv(os.path.join(args.output_dir, "phase9_three_seed_only_summary.csv"), index=False)

    table_a = v2_summary.sort_values(["mean_gain_vs_gelu", "mean_regret_vs_oracle"], ascending=[False, True]).head(8)
    best_v2 = table_a.iloc[0].to_dict() if not table_a.empty else {}
    table_b = v2_cells[
        (v2_cells["confidence_policy"].astype(str) == str(best_v2.get("confidence_policy", "")))
        & (v2_cells["fallback_policy"].astype(str) == str(best_v2.get("fallback_policy", "")))
    ].sort_values(["dataset", "pred_len"]).copy() if best_v2 else pd.DataFrame()
    table_c = all_summary.sort_values(["method", "mean_gain_vs_gelu"], ascending=[True, False]).groupby("method").head(3)
    table_a.to_csv(os.path.join(args.output_dir, "TABLE_A_llm_v2_summary.csv"), index=False)
    table_b.to_csv(os.path.join(args.output_dir, "TABLE_B_llm_v2_per_dataset_predictions.csv"), index=False)
    table_c.to_csv(os.path.join(args.output_dir, "TABLE_C_method_ablation.csv"), index=False)
    assumptions = [
        "Main claim uses Informer only; PatchTST/iTransformer remain architecture-dependence diagnostics.",
        "Electricity/Traffic are one-seed clean held-out probes and are flagged separately from 3-seed Phase-4/5 cells.",
        "The Phase-9 protocol is calibrated leave-dataset validation, not a strict unseen-dataset zero-shot claim.",
        "Phase-9 v2 includes Traffic-like extrapolation repair templates; accepted_rules.csv and cell predictions flag extrapolation_rule=true. These are method-debugging/calibration evidence, not ordinary training-supported zero-shot rules.",
        f"Template payload: {payload.get('name', os.path.basename(args.templates_v2))}",
    ]
    write_report(
        os.path.join(args.output_dir, "phase9_leave_dataset_router_eval.md"),
        all_summary.sort_values(["method", "mean_gain_vs_gelu"], ascending=[True, False]).groupby("method").head(5),
        table_a,
        table_b,
        table_c,
        assumptions,
    )
    print(
        {
            "cells": int(len(combined_cells)),
            "pairs": int(len(combined_pairs)),
            "datasets": int(combined_cells["dataset"].nunique()),
            "v2_summary_rows": int(len(v2_summary)),
            "best_v2_gain_vs_gelu": float(table_a.iloc[0]["mean_gain_vs_gelu"]) if not table_a.empty else None,
            "best_v2_regret": float(table_a.iloc[0]["mean_regret_vs_oracle"]) if not table_a.empty else None,
            "output_dir": args.output_dir,
        }
    )


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/code/validate_rule_templates.py <==
#!/usr/bin/env python3
"""Validate activation-rule JSON without third-party dependencies."""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path


TOP_LEVEL_KEYS = {"name", "generated_by", "generated_at", "leakage_policy", "templates"}
REQUIRED_TEMPLATE_KEYS = {
    "id",
    "template_type",
    "description",
    "feature_set",
    "action_name",
    "action_family",
    "condition_mode",
    "conditions",
}
OPTIONAL_TEMPLATE_KEYS = {
    "allow_extrapolation",
    "min_pairs",
    "min_support",
    "min_precision",
    "min_mean_uplift",
    "extrapolation_precision",
    "extrapolation_objective",
    "extrapolation_mean_uplift",
}
ACTION_FAMILIES = {"regime", "placement", "guard"}
TEMPLATE_TYPES = {"pair", "cell_guard"}
CONDITION_MODES = {"all", "any"}
DIRECTIONS = {"low", "high"}
ACTION_NAMES = {
    "regime_best_bounded_vs_default",
    "regime_tanh_sin_vs_default",
    "regime_tanh_vs_default",
    "regime_softsign_vs_default",
    "placement_decoder_tanh_vs_default",
    "placement_encoder_tanh_vs_default",
    "placement_all_tanh_vs_best_split",
    "placement_output_tanh_matched",
    "placement_output_tanh_vs_best_linear",
    "abstain_to_gelu",
}


def fail(message: str) -> None:
    raise ValueError(message)


def validate(payload: dict) -> None:
    if not isinstance(payload, dict):
        fail("top-level JSON must be an object")
    extra_top = set(payload) - TOP_LEVEL_KEYS
    if extra_top:
        fail(f"unrecognized top-level keys: {sorted(extra_top)}")
    if not isinstance(payload.get("name"), str) or not payload["name"]:
        fail("name must be a non-empty string")
    templates = payload.get("templates")
    if not isinstance(templates, list) or not templates:
        fail("templates must be a non-empty list")

    seen_ids: set[str] = set()
    for index, template in enumerate(templates):
        where = f"templates[{index}]"
        if not isinstance(template, dict):
            fail(f"{where} must be an object")
        missing = REQUIRED_TEMPLATE_KEYS - set(template)
        extra = set(template) - REQUIRED_TEMPLATE_KEYS - OPTIONAL_TEMPLATE_KEYS
        if missing or extra:
            fail(f"{where} missing={sorted(missing)} extra={sorted(extra)}")
        rule_id = template["id"]
        if not isinstance(rule_id, str) or not rule_id or rule_id in seen_ids:
            fail(f"{where}.id must be a unique non-empty string")
        seen_ids.add(rule_id)
        if template["template_type"] not in TEMPLATE_TYPES:
            fail(f"{where}.template_type is invalid")
        if template["action_family"] not in ACTION_FAMILIES:
            fail(f"{where}.action_family is invalid")
        if template["action_name"] not in ACTION_NAMES:
            fail(f"{where}.action_name is outside the frozen action vocabulary")
        if template["condition_mode"] not in CONDITION_MODES:
            fail(f"{where}.condition_mode is invalid")
        conditions = template["conditions"]
        if not isinstance(conditions, list) or not 1 <= len(conditions) <= 5:
            fail(f"{where}.conditions must contain 1--5 conditions")
        for cond_index, condition in enumerate(conditions):
            cond_where = f"{where}.conditions[{cond_index}]"
            if not isinstance(condition, dict):
                fail(f"{cond_where} must be an object")
            if set(condition) - {"feature", "direction", "quantile", "threshold"}:
                fail(f"{cond_where} has unrecognized keys")
            if condition.get("direction") not in DIRECTIONS:
                fail(f"{cond_where}.direction is invalid")
            feature = condition.get("feature")
            if not isinstance(feature, str) or not (
                feature.startswith("input_")
                or feature.startswith("router_")
                or feature == "pred_to_seq_ratio"
            ):
                fail(f"{cond_where}.feature is outside the input-only vocabulary")
            has_quantile = "quantile" in condition
            has_threshold = "threshold" in condition
            if has_quantile == has_threshold:
                fail(f"{cond_where} must specify exactly one of quantile or threshold")
            if has_quantile and not 0.0 < float(condition["quantile"]) < 1.0:
                fail(f"{cond_where}.quantile must lie strictly between 0 and 1")
            if has_threshold and not template.get("allow_extrapolation", False):
                fail(f"{cond_where} uses a fixed threshold without allow_extrapolation=true")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("rules_json")
    args = parser.parse_args()
    path = Path(args.rules_json)
    raw = path.read_bytes()
    payload = json.loads(raw)
    validate(payload)
    print(
        json.dumps(
            {
                "file": str(path),
                "sha256": hashlib.sha256(raw).hexdigest(),
                "templates": len(payload["templates"]),
                "status": "valid",
            },
            sort_keys=True,
        )
    )


if __name__ == "__main__":
    main()


==> artifacts/rule_induction/lee_oc.py <==
import torch
import torch.nn as nn
import math

class LeeOscillator(nn.Module):
    def __init__(self):
        super(LeeOscillator, self).__init__()
        # 通用参数
        self.N = 100          # 时间步数
        self.e = 0.001        # 外部刺激大小
        self.k = 500          # K 值
        
        # 生成刺激范围张量 (-1 到 1)
        self.register_buffer('i_values', torch.arange(-1, 1, 0.001))
    
    def _tanh5(self, x):
        """通用tanh激活函数"""
        if not torch.is_tensor(x):
            return math.tanh(5 * x)
        return torch.tanh(5 * x)
    
    def _tanh(self, x):
        """通用tanh激活函数"""
        if not torch.is_tensor(x):
            return math.tanh(x)
        return torch.tanh(x)


    def type1(self, x):
        """第一类Lee振荡器"""
        # 参数设置
        a1, a2, a3, a4 = 0, 5.0, 5.0, 1.0
        b1, b2, b3, b4 = 0, -1.0, 1.0, 0
        xi_E, xi_I = 0, 0.0
        
        return self._run_oscillator(x, self._tanh5(a1), self._tanh5(a2), self._tanh5(a3), self._tanh5(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type2(self, x):
        """第二类Lee振荡器"""
        a1, a2, a3, a4 = 0.5, 0.55, 0.55, -0.5
        b1, b2, b3, b4 = 0.5, -0.55, -0.55, -0.5
        xi_E, xi_I = 0, 0.0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type3(self, x):
        """第三类Lee振荡器"""
        a1, a2, a3, a4 = -5, 5, 5, -5
        b1, b2, b3, b4 = 1, -1, -1, 1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type4(self, x):
        """第四类Lee振荡器"""
        a1, a2, a3, a4 = 1, 1, 1, -1
        b1, b2, b3, b4 = -1, -1, -1, 1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type5(self, x):
        """第五类Lee振荡器"""
        a1, a2, a3, a4 = 5, -5, -5, 5
        b1, b2, b3, b4 = -1, 1, 1, -1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type6(self, x):
        """第六类Lee振荡器"""
        a1, a2, a3, a4 = -1, -1, -1, 1
        b1, b2, b3, b4 = 1, 1, 1, -1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type7(self, x):
        """第七类Lee振荡器"""
        a1, a2, a3, a4 = 1, -1, -1, 1
        b1, b2, b3, b4 = -1, 1, 1, -1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def type8(self, x):
        """第八类Lee振荡器"""
        a1, a2, a3, a4 = -1, 1, 1, -1
        b1, b2, b3, b4 = 1, -1, -1, 1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)
    
    def type9(self, x):
        """第九类Lee振荡器"""
        a1, a2, a3, a4 = 1, -1, -1, -1  
        b1, b2, b3, b4 =  -1, 2, 2, -1 
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)
    
    def type10(self, x):
        """第十类Lee振荡器"""
        a1, a2, a3, a4 = 3, 3, 3, 2 
        b1, b2, b3, b4 =  0.45, -0.45, -0.45, 1
        xi_E, xi_I = 0, 0
        
        return self._run_oscillator(x, self._tanh(a1), self._tanh(a2), self._tanh(a3), self._tanh(a4), 
                                     b1, b2, b3, b4, xi_E, xi_I)

    def _run_oscillator(self, x, a1, a2, a3, a4, b1, b2, b3, b4, xi_E, xi_I):
        """运行Lee振荡器的核心函数 - vectorized PyTorch版本"""
        device = x.device
        dtype = x.dtype

        a1 = torch.as_tensor(a1, device=device, dtype=dtype)
        a2 = torch.as_tensor(a2, device=device, dtype=dtype)
        a3 = torch.as_tensor(a3, device=device, dtype=dtype)
        a4 = torch.as_tensor(a4, device=device, dtype=dtype)
        b1 = torch.as_tensor(b1, device=device, dtype=dtype)
        b2 = torch.as_tensor(b2, device=device, dtype=dtype)
        b3 = torch.as_tensor(b3, device=device, dtype=dtype)
        b4 = torch.as_tensor(b4, device=device, dtype=dtype)
        xi_E = torch.as_tensor(xi_E, device=device, dtype=dtype)
        xi_I = torch.as_tensor(xi_I, device=device, dtype=dtype)

        sim = x + self.e * torch.sign(x)
        exp_term = torch.exp(-self.k * sim * sim)
        omega = torch.tanh(sim)

        E = torch.full_like(x, 0.2)
        I = torch.zeros_like(x)
        lors = torch.full_like(x, 0.2)

        for _ in range(self.N - 1):
            next_E = torch.tanh(a1 * lors + a2 * E - a3 * I + a4 * sim - xi_E)
            next_I = torch.tanh(b1 * lors - b2 * E - b3 * I + b4 * sim - xi_I)
            lors = (next_E - next_I) * exp_term + omega
            E, I = next_E, next_I

        return lors

    def forward(self, x, oscillator_type=1):
        """前向传播函数，方便在nn.Module中使用"""
        oscillator_funcs = {
            1: self.type1,
            2: self.type2,
            3: self.type3,
            4: self.type4,
            5: self.type5,
            6: self.type6,
            7: self.type7,
            8: self.type8,
            9: self.type9,
            10: self.type10
        }
        return oscillator_funcs[oscillator_type](x)


==> artifacts/rule_induction/models/activations.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from lee_oc import LeeOscillator


BASELINE_ACTIVATIONS = {"gelu", "relu", "swish", "silu"}
BOUNDED_SIGN_ACTIVATIONS = {"tanh", "softsign", "scaled_tanh"}
FUNCTIONAL_ACTIVATIONS = BASELINE_ACTIVATIONS | BOUNDED_SIGN_ACTIVATIONS
SIN_ACTIVATIONS = {"gelu_sin", "relu_sin", "tanh_sin"}
COS_ACTIVATIONS = {"gelu_cos", "relu_cos", "tanh_cos"}
RANDOM_OSC_ACTIVATIONS = {"tanh_rand"}


def activation_family(activation):
    if activation in BASELINE_ACTIVATIONS:
        return "baseline"
    if activation in BOUNDED_SIGN_ACTIVATIONS:
        return "bounded_sign"
    if activation in SIN_ACTIVATIONS:
        return "sin_perturb"
    if activation in COS_ACTIVATIONS:
        return "cos_perturb"
    if activation in RANDOM_OSC_ACTIVATIONS:
        return "random_osc_perturb"
    if activation == "dynamic_gelu_sin":
        return "dynamic_sin_perturb"
    if activation in {"lee", "lee_oc", "lee-oc"}:
        return "lee_oc"
    return "unknown"


class FunctionalActivation(nn.Module):
    def __init__(self, name):
        super().__init__()
        if name not in FUNCTIONAL_ACTIVATIONS:
            raise ValueError(f"Unsupported functional activation: {name}")
        self.name = name

    def forward(self, x):
        if self.name == "gelu":
            return F.gelu(x)
        if self.name == "relu":
            return F.relu(x)
        if self.name in {"swish", "silu"}:
            return F.silu(x)
        if self.name == "tanh":
            return torch.tanh(x)
        if self.name == "softsign":
            return F.softsign(x)
        if self.name == "scaled_tanh":
            return torch.tanh(2.0 * x)
        raise RuntimeError(f"Unsupported functional activation: {self.name}")


class OscillatoryPerturbedActivation(nn.Module):
    def __init__(
        self,
        base_activation,
        amplitude=0.0,
        frequency=1.0,
        phase=0.0,
        waveform="sin",
    ):
        super().__init__()
        if base_activation not in FUNCTIONAL_ACTIVATIONS:
            raise ValueError(f"Unsupported oscillatory base activation: {base_activation}")
        if waveform not in {"sin", "cos", "rand"}:
            raise ValueError(f"Unsupported oscillatory waveform: {waveform}")
        self.base = FunctionalActivation(base_activation)
        self.amplitude = float(amplitude)
        self.frequency = float(frequency)
        self.phase = float(phase)
        self.waveform = waveform

    def _amplitude_for(self, x):
        return self.amplitude

    def _oscillation(self, x):
        argument = self.frequency * x + self.phase
        if self.waveform == "sin":
            return torch.sin(argument)
        if self.waveform == "cos":
            return torch.cos(argument)
        # Fixed random-Fourier style perturbation. It is deterministic, so runs stay
        # reproducible while still testing a non-single-frequency oscillatory shape.
        return 0.5 * torch.sin(argument + 0.37) + 0.5 * torch.cos(
            1.61803398875 * argument - 1.17
        )

    def forward(self, x):
        return self.base(x) + self._amplitude_for(x) * self._oscillation(x)


SinPerturbedActivation = OscillatoryPerturbedActivation


class DynamicGeluSinActivation(SinPerturbedActivation):
    def __init__(self, frequency=1.0, phase=0.0, default_amplitude=0.05):
        super().__init__(
            base_activation="gelu",
            amplitude=default_amplitude,
            frequency=frequency,
            phase=phase,
        )
        self.current_amplitude = None

    def set_dynamic_amplitude(self, amplitude):
        self.current_amplitude = amplitude

    def _amplitude_for(self, x):
        if self.current_amplitude is None:
            return self.amplitude
        amplitude = self.current_amplitude.to(device=x.device, dtype=x.dtype)
        while amplitude.dim() < x.dim():
            amplitude = amplitude.unsqueeze(-1)
        return amplitude


class LeeActivation(nn.Module):
    def __init__(self, lee_type=1):
        super().__init__()
        self.lee_type = int(lee_type)
        self.lee = LeeOscillator()

    def forward(self, x):
        return self.lee(x, oscillator_type=self.lee_type)


def build_activation(
    activation,
    perturb_amplitude=0.0,
    perturb_frequency=1.0,
    perturb_phase=0.0,
    lee_type=1,
    dynamic_default_amplitude=0.05,
):
    activation = activation.lower()
    if activation in FUNCTIONAL_ACTIVATIONS:
        return FunctionalActivation(activation)
    if activation == "gelu_sin":
        return OscillatoryPerturbedActivation(
            "gelu", perturb_amplitude, perturb_frequency, perturb_phase, "sin"
        )
    if activation == "relu_sin":
        return OscillatoryPerturbedActivation(
            "relu", perturb_amplitude, perturb_frequency, perturb_phase, "sin"
        )
    if activation == "tanh_sin":
        return OscillatoryPerturbedActivation(
            "tanh", perturb_amplitude, perturb_frequency, perturb_phase, "sin"
        )
    if activation == "gelu_cos":
        return OscillatoryPerturbedActivation(
            "gelu", perturb_amplitude, perturb_frequency, perturb_phase, "cos"
        )
    if activation == "relu_cos":
        return OscillatoryPerturbedActivation(
            "relu", perturb_amplitude, perturb_frequency, perturb_phase, "cos"
        )
    if activation == "tanh_cos":
        return OscillatoryPerturbedActivation(
            "tanh", perturb_amplitude, perturb_frequency, perturb_phase, "cos"
        )
    if activation == "tanh_rand":
        return OscillatoryPerturbedActivation(
            "tanh", perturb_amplitude, perturb_frequency, perturb_phase, "rand"
        )
    if activation == "dynamic_gelu_sin":
        return DynamicGeluSinActivation(
            frequency=perturb_frequency,
            phase=perturb_phase,
            default_amplitude=dynamic_default_amplitude,
        )
    if activation in {"lee", "lee_oc", "lee-oc"}:
        return LeeActivation(lee_type=lee_type)
    raise ValueError(f"Unsupported activation: {activation}")


==> artifacts/rule_induction/replay.py <==
#!/usr/bin/env python3
"""Replay all recorded activation-policy decisions from bundled frozen evidence."""
from pathlib import Path
import argparse, hashlib, json, sys
import numpy as np
import pandas as pd
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'code'))
from phase9_leave_dataset_router_eval import fit_and_apply_templates_v2, combine_v2_to_cells

def main():
 p=argparse.ArgumentParser(description=__doc__)
 p.add_argument('--output-dir',required=True)
 args=p.parse_args();out=Path(args.output_dir);out.mkdir(parents=True,exist_ok=True)
 hashes=json.loads((ROOT/'checksums.json').read_text())
 for name,expected in hashes.items():
  actual=hashlib.sha256((ROOT/name).read_bytes()).hexdigest()
  if actual!=expected:raise ValueError('Hash mismatch: '+name)
 config=argparse.Namespace(margin=.002,min_support=4,min_precision=.55,min_pairs=10,guard_min_support=2,guard_min_precision=.60,merged_feature_set='llm_templates_v2')
 cells=pd.read_csv(ROOT/'data/phase9_unified_cells.csv')
 pairs=pd.read_csv(ROOT/'data/phase9_unified_pairs.csv')
 results=pd.read_csv(ROOT/'data/phase9_unified_informer_results.csv')
 templates=json.loads((ROOT/'evaluated_templates.json').read_text())['templates']
 pair,guard,accepted,rejected=fit_and_apply_templates_v2(pairs,cells,templates,config)
 pred,summary=combine_v2_to_cells(pair,guard,results,['gelu','train_static'],config.margin)
 for name,frame in [('cell_predictions',pred),('summary',summary),('accepted_rules',accepted),('rejected_rules',rejected)]:frame.to_csv(out/(name+'.csv'),index=False)
 keys=['eval_name','feature_set','fold','confidence_policy','fallback_policy','model_scope','dataset','pred_len']
 expected=pd.read_csv(ROOT/'expected/phase9_llm_v2_cell_predictions.csv')
 a=pred.sort_values(keys).reset_index(drop=True);b=expected.sort_values(keys).reset_index(drop=True)
 pd.testing.assert_frame_equal(a[keys],b[keys],check_dtype=False)
 for c in ['chosen_config','chosen_action_name','abstained','guarded']:
  assert a[c].astype(str).tolist()==b[c].astype(str).tolist(),c
 for c in ['baseline_mse','chosen_mse','gain_vs_baseline','gain_vs_static','regret_vs_oracle']:
  np.testing.assert_allclose(a[c],b[c],rtol=1e-10,atol=1e-12,err_msg=c)
 selected=summary[(summary.confidence_policy=='balanced')&(summary.fallback_policy=='train_static')].iloc[0]
 report={'all_policy_decisions_checked':len(pred),'selected_tasks':int(selected.cell_count),'mean_gain_vs_gelu':float(selected.mean_gain_vs_gelu),'mean_gain_vs_static':float(selected.mean_gain_vs_static),'mean_regret_vs_oracle':float(selected.mean_regret_vs_oracle),'status':'PASS'}
 (out/'verification.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))
if __name__=='__main__':main()

